More than 83.69% of the zeros of the Riemann zeta function are distinct

The lower asymptotic proportion of distinct nontrivial zeros of the Riemann zeta function, relative to the total number counted with multiplicity, is at least $0.8369928814\ldots$. Earlier work proves $0.83625\ldots$, and a report we have not verified claims $0.83672\ldots$. As in the proof of the bound $0.83625$, an unconditional version of Montgomery's pair-correlation theorem gives an asymptotic energy estimate. The new ingredient is a short matrix inequality with a free clipping parameter. It strengthens the lower bound for this energy in terms of the number of distinct zeros. The gain is a nonnegative correction from overlaps between different nearby zeros on the critical line, which is retained even when some of these zeros are double. The matrix inequality, the threshold lemma, the block dichotomy, the counting assembly and the exact arithmetic are proved formally in Lean 4. The constant relies on a computer-assisted local inequality from recent work that has not yet been refereed. That computation was re-run independently, and every imported input is listed. This paper is primarily an experiment in AI-assisted mathematical research (Section 4).

==> anc/lean/CheckAxioms.lean <==
import MixedGram

-- Expected output for each: only `propext`, `Classical.choice`, `Quot.sound`.
#print axioms MixedGram.variational_lower
#print axioms MixedGram.mixed_multiplicity
#print axioms MixedGram.threshold
#print axioms MixedGram.threshold_le
#print axioms MixedGram.block_dichotomy
#print axioms MixedGram.energy_lower
#print axioms MixedGram.counting
#print axioms MixedGram.distinct_count
#print axioms MixedGram.constants
#print axioms MixedGram.final_inequality


==> anc/lean/MixedGram.lean <==
import MixedGram.Basic
import MixedGram.Threshold
import MixedGram.Counting


==> anc/lean/MixedGram/Basic.lean <==
import Mathlib

/-!
# The mixed-multiplicity Gram inequality

Let `U` be a Hermitian matrix with unit diagonal (for example a Gram matrix of
unit vectors) and let `d` be weights with `1 ≤ dᵢ ≤ 2`. Put
`G = D^{1/2} U D^{1/2}` with `D = diag(d)`. For `τ ≥ 0` and `c ≥ max(1+τ, 2+τ/2)`,

  `tr Ψ_τ(U) ≤ tr φ_c(G) - tr D²`,

where `φ_c(x) = x²` for `x ≤ c` and `2cx - c²` otherwise, and
`Ψ_τ(x) = (x-1)²` for `x ≤ 1+τ` and `2τ(x-1) - τ²` otherwise.
For a Hermitian matrix `X` and a real function `f`, `tr f(X)` is the sum of `f`
over the eigenvalues of `X`; below it is written `∑ i, f (hX.eigenvalues i)`.

Main result: `MixedGram.mixed_multiplicity`.
-/

open Matrix
open scoped ComplexOrder

namespace MixedGram

variable {n : Type*} [Fintype n] [DecidableEq n]

/-- The Huber-type function `φ_c`. -/
noncomputable def phi (c x : ℝ) : ℝ := if x ≤ c then x ^ 2 else 2 * c * x - c ^ 2

/-- The defect function `Ψ_τ`: `(x-1)²` for `x ≤ 1+τ`, and `2τ(x-1) - τ²` beyond. -/
noncomputable def psi (τ x : ℝ) : ℝ := if x ≤ 1 + τ then (x - 1) ^ 2 else 2 * τ * (x - 1) - τ ^ 2

/-- Scalar core of the variational bound. -/
lemma scalar_bound {c b x : ℝ} (hb : b ≤ 2 * c) : b * x - b ^ 2 / 4 ≤ phi c x := by
  unfold phi
  split_ifs with h
  · nlinarith [sq_nonneg (x - b / 2)]
  · push_neg at h
    nlinarith [sq_nonneg (x - b / 2), sq_nonneg (c - b / 2)]

omit [DecidableEq n] in
/-- `Re tr(M * M) = Σᵢⱼ |Mᵢⱼ|²` for Hermitian `M`. -/
lemma re_trace_mul_self {M : Matrix n n ℂ} (hM : M.IsHermitian) :
    (trace (M * M)).re = ∑ i, ∑ j, Complex.normSq (M i j) := by
  simp only [trace, diag, mul_apply, Complex.re_sum]
  refine Finset.sum_congr rfl fun i _ => Finset.sum_congr rfl fun j _ => ?_
  have : M j i = star (M i j) := by
    rw [← hM.apply j i]
  rw [this, Complex.star_def, Complex.mul_conj, Complex.ofReal_re]

/-- Variational lower bound: if `B` is Hermitian with `B ≤ 2c` then
`Re tr(BG) - ¼ Re tr(B²) ≤ Σ φ_c(λᵢ(G))`. -/
theorem variational_lower {G B : Matrix n n ℂ} (hG : G.IsHermitian) (hB : B.IsHermitian)
    (c : ℝ) (hBc : ((2 * c : ℂ) • (1 : Matrix n n ℂ) - B).PosSemidef) :
    (trace (B * G)).re - (trace (B * B)).re / 4 ≤ ∑ i, phi c (hG.eigenvalues i) := by
  set V : Matrix n n ℂ := (hG.eigenvectorUnitary : Matrix n n ℂ)
  set Λ : Matrix n n ℂ := diagonal (RCLike.ofReal ∘ hG.eigenvalues) with hΛ
  have hVV : star V * V = 1 := Unitary.coe_star_mul_self _
  have hVV' : V * star V = 1 := Unitary.coe_mul_star_self _
  have hGspec : G = V * Λ * star V := by
    conv_lhs => rw [hG.spectral_theorem]
    rfl
  set B' : Matrix n n ℂ := star V * B * V with hB'
  -- traces are invariant under the change of basis
  have htr1 : trace (B * G) = trace (B' * Λ) := by
    rw [hGspec, hB', ← Matrix.mul_assoc, ← Matrix.mul_assoc, trace_mul_comm]
    simp only [← Matrix.mul_assoc]
  have htr2 : trace (B * B) = trace (B' * B') := by
    have : B' * B' = star V * (B * B) * V := by
      rw [hB']
      calc star V * B * V * (star V * B * V) = star V * B * (V * star V) * B * V := by
            simp only [Matrix.mul_assoc]
        _ = star V * (B * B) * V := by rw [hVV']; simp only [Matrix.mul_one, Matrix.mul_assoc]
    rw [this, trace_mul_comm (star V * (B * B)) V, ← Matrix.mul_assoc, hVV', Matrix.one_mul]
  -- diagonal of `2c - B'` is nonnegative
  have hPSD' : ((2 * c : ℂ) • (1 : Matrix n n ℂ) - B').PosSemidef := by
    have h := hBc.conjTranspose_mul_mul_same V
    have : Vᴴ * ((2 * c : ℂ) • (1 : Matrix n n ℂ) - B) * V
        = (2 * c : ℂ) • (1 : Matrix n n ℂ) - B' := by
      rw [hB', Matrix.mul_sub, Matrix.sub_mul, Matrix.mul_smul, Matrix.smul_mul, Matrix.mul_one,
        ← star_eq_conjTranspose, hVV]
    rwa [this] at h
  have hB'herm : B'.IsHermitian := by
    rw [hB']
    simpa [star_eq_conjTranspose, Matrix.mul_assoc] using isHermitian_conjTranspose_mul_mul V hB
  have hdiag : ∀ i, (B' i i).re ≤ 2 * c := by
    intro i
    have h := hPSD'.diag_nonneg (i := i)
    have h' := (Complex.nonneg_iff.mp h).1
    simp [Matrix.sub_apply, Matrix.smul_apply] at h'
    linarith
  -- evaluate both traces in the eigenbasis
  have hA : (trace (B' * Λ)).re = ∑ i, (B' i i).re * hG.eigenvalues i := by
    simp [hΛ, trace, Matrix.mul_diagonal, Complex.re_sum, Complex.mul_re]
  have hBB : ∑ i, (B' i i).re ^ 2 ≤ (trace (B' * B')).re := by
    rw [re_trace_mul_self hB'herm]
    refine Finset.sum_le_sum fun i _ => ?_
    calc (B' i i).re ^ 2 ≤ Complex.normSq (B' i i) := by
          rw [Complex.normSq_apply]; nlinarith [sq_nonneg (B' i i).im]
      _ ≤ ∑ j, Complex.normSq (B' i j) :=
          Finset.single_le_sum (f := fun j => Complex.normSq (B' i j))
            (fun j _ => Complex.normSq_nonneg _) (Finset.mem_univ i)
  rw [htr1, htr2, hA]
  calc ∑ i, (B' i i).re * hG.eigenvalues i - (trace (B' * B')).re / 4
      ≤ ∑ i, (B' i i).re * hG.eigenvalues i - (∑ i, (B' i i).re ^ 2) / 4 := by linarith
    _ = ∑ i, ((B' i i).re * hG.eigenvalues i - (B' i i).re ^ 2 / 4) := by
        rw [Finset.sum_sub_distrib, Finset.sum_div]
    _ ≤ ∑ i, phi c (hG.eigenvalues i) :=
        Finset.sum_le_sum fun i _ => scalar_bound (hdiag i)

/-! ### Diagonal scalings -/

/-- `diag(√dᵢ)`. -/
noncomputable def sqrtDiag (d : n → ℝ) : Matrix n n ℂ :=
  diagonal fun i => ((Real.sqrt (d i) : ℝ) : ℂ)

/-- `diag(1/√dᵢ)`. -/
noncomputable def invSqrtDiag (d : n → ℝ) : Matrix n n ℂ :=
  diagonal fun i => (((Real.sqrt (d i))⁻¹ : ℝ) : ℂ)

/-- `diag(dᵢ)`. -/
noncomputable def realDiag (d : n → ℝ) : Matrix n n ℂ :=
  diagonal fun i => ((d i : ℝ) : ℂ)

/-- The weighted Gram matrix `G = D^{1/2} U D^{1/2}`. -/
noncomputable def weightedGram (d : n → ℝ) (U : Matrix n n ℂ) : Matrix n n ℂ :=
  sqrtDiag d * U * sqrtDiag d

omit [Fintype n] in
lemma isHermitian_realDiagonal (a : n → ℝ) :
    (diagonal fun i => ((a i : ℝ) : ℂ)).IsHermitian := by
  simp [IsHermitian, diagonal_conjTranspose]

lemma weightedGram_isHermitian (d : n → ℝ) {U : Matrix n n ℂ} (hU : U.IsHermitian) :
    (weightedGram d U).IsHermitian := by
  have hS : (sqrtDiag d).IsHermitian := isHermitian_realDiagonal _
  have := isHermitian_conjTranspose_mul_mul (sqrtDiag d) hU
  rwa [hS.eq] at this

section scaling
variable {d : n → ℝ} (hd : ∀ i, 0 < d i)
include hd

omit [Fintype n] [DecidableEq n] in
lemma sqrt_mul_inv (i : n) :
    ((Real.sqrt (d i) : ℝ) : ℂ) * (((Real.sqrt (d i))⁻¹ : ℝ) : ℂ) = 1 := by
  rw [← Complex.ofReal_mul, mul_inv_cancel₀ (Real.sqrt_pos.mpr (hd i)).ne', Complex.ofReal_one]

lemma sqrtDiag_mul_inv : sqrtDiag d * invSqrtDiag d = 1 := by
  simp only [sqrtDiag, invSqrtDiag, diagonal_mul_diagonal, sqrt_mul_inv hd, diagonal_one]

lemma inv_mul_sqrtDiag : invSqrtDiag d * sqrtDiag d = 1 := by
  simp only [sqrtDiag, invSqrtDiag, diagonal_mul_diagonal, mul_comm, sqrt_mul_inv hd,
    diagonal_one]

lemma sqrtDiag_mul_self : sqrtDiag d * sqrtDiag d = realDiag d := by
  simp only [sqrtDiag, realDiag, diagonal_mul_diagonal, ← Complex.ofReal_mul,
    Real.mul_self_sqrt (hd _).le]

lemma inv_realDiag_inv : invSqrtDiag d * realDiag d * invSqrtDiag d = 1 := by
  rw [← sqrtDiag_mul_self hd, ← Matrix.mul_assoc, inv_mul_sqrtDiag hd, Matrix.one_mul,
    sqrtDiag_mul_inv hd]

end scaling

/-- The trace identity for `B = 2D + 2 D^{-1/2} C D^{-1/2}`. -/
lemma trace_identity {d : n → ℝ} (hd : ∀ i, 0 < d i) {U C : Matrix n n ℂ}
    (hUd : ∀ i, U i i = 1) :
    let M := invSqrtDiag d * C * invSqrtDiag d
    let B := (2 : ℂ) • realDiag d + (2 : ℂ) • M
    trace (B * weightedGram d U) - trace (B * B) / 4 - ∑ i, ((d i ^ 2 : ℝ) : ℂ)
      = 2 * trace (C * (U - 1)) - trace (M * M) := by
  intro M B
  have hSE : sqrtDiag d * invSqrtDiag d = 1 := sqrtDiag_mul_inv hd
  have hES : invSqrtDiag d * sqrtDiag d = 1 := inv_mul_sqrtDiag hd
  have hEDE : invSqrtDiag d * realDiag d * invSqrtDiag d = 1 := inv_realDiag_inv hd
  -- tr(D G) = Σ dᵢ²
  have T1 : trace (realDiag d * weightedGram d U) = ∑ i, ((d i ^ 2 : ℝ) : ℂ) := by
    simp only [weightedGram, sqrtDiag, realDiag, trace, diag, Matrix.mul_assoc, diagonal_mul,
      mul_diagonal, hUd]
    refine Finset.sum_congr rfl fun i _ => ?_
    have h := Real.mul_self_sqrt (hd i).le
    have h' : ((Real.sqrt (d i) : ℝ) : ℂ) * ((Real.sqrt (d i) : ℝ) : ℂ) = (d i : ℂ) := by
      rw [← Complex.ofReal_mul, h]
    push_cast
    linear_combination (d i : ℂ) * h'
  -- tr(M G) = tr(C U)
  have T2 : trace (M * weightedGram d U) = trace (C * U) := by
    simp only [M, weightedGram]
    rw [show invSqrtDiag d * C * invSqrtDiag d * (sqrtDiag d * U * sqrtDiag d)
        = invSqrtDiag d * (C * U * sqrtDiag d) by
          simp only [Matrix.mul_assoc]; rw [← Matrix.mul_assoc (invSqrtDiag d) (sqrtDiag d), hES,
            Matrix.one_mul],
      trace_mul_comm, Matrix.mul_assoc, Matrix.mul_assoc, hSE, Matrix.mul_one]
  have T3 : trace (realDiag d * realDiag d) = ∑ i, ((d i ^ 2 : ℝ) : ℂ) := by
    simp [realDiag, diagonal_mul_diagonal, trace, sq]
  have T4 : trace (realDiag d * M) = trace C := by
    simp only [M]
    rw [trace_mul_comm (realDiag d), Matrix.mul_assoc (invSqrtDiag d * C),
      Matrix.mul_assoc (invSqrtDiag d), trace_mul_comm (invSqrtDiag d), Matrix.mul_assoc C,
      hEDE, Matrix.mul_one]
  have T5 : trace (M * realDiag d) = trace C := by rw [trace_mul_comm, T4]
  have hB1 : trace (B * weightedGram d U)
      = 2 * trace (realDiag d * weightedGram d U) + 2 * trace (M * weightedGram d U) := by
    simp only [B, Matrix.add_mul, Matrix.smul_mul, trace_add, trace_smul, smul_eq_mul]
  have hB2 : trace (B * B) = 4 * trace (realDiag d * realDiag d) + 4 * trace (realDiag d * M)
      + 4 * trace (M * realDiag d) + 4 * trace (M * M) := by
    simp only [B, Matrix.add_mul, Matrix.mul_add, Matrix.smul_mul, Matrix.mul_smul, trace_add,
      trace_smul, smul_eq_mul]
    ring
  rw [hB1, hB2, T1, T2, T3, T4, T5, Matrix.mul_sub, Matrix.mul_one, trace_sub]
  ring

/-- Hilbert–Schmidt contraction by `D^{-1/2}` when every `dᵢ ≥ 1`. -/
lemma hs_contraction {d : n → ℝ} (hd : ∀ i, 1 ≤ d i) {C : Matrix n n ℂ} (hC : C.IsHermitian) :
    (trace ((invSqrtDiag d * C * invSqrtDiag d) * (invSqrtDiag d * C * invSqrtDiag d))).re
      ≤ (trace (C * C)).re := by
  have hE : (invSqrtDiag d).IsHermitian := isHermitian_realDiagonal _
  have hM : (invSqrtDiag d * C * invSqrtDiag d).IsHermitian := by
    have := isHermitian_conjTranspose_mul_mul (invSqrtDiag d) hC
    rwa [hE.eq] at this
  rw [re_trace_mul_self hM, re_trace_mul_self hC]
  have he : ∀ i, 0 ≤ (Real.sqrt (d i))⁻¹ ∧ (Real.sqrt (d i))⁻¹ ≤ 1 := fun i =>
    ⟨inv_nonneg.mpr (Real.sqrt_nonneg _),
      inv_le_one_of_one_le₀ (Real.one_le_sqrt.mpr (hd i))⟩
  refine Finset.sum_le_sum fun i _ => Finset.sum_le_sum fun j _ => ?_
  simp only [invSqrtDiag, diagonal_mul, mul_diagonal, Complex.normSq_mul, Complex.normSq_ofReal]
  obtain ⟨hi0, hi1⟩ := he i
  obtain ⟨hj0, hj1⟩ := he j
  have hc := Complex.normSq_nonneg (C i j)
  have h1 : (Real.sqrt (d i))⁻¹ * (Real.sqrt (d i))⁻¹ ≤ 1 := by nlinarith
  have h2 : (Real.sqrt (d j))⁻¹ * (Real.sqrt (d j))⁻¹ ≤ 1 := by nlinarith
  have h3 : 0 ≤ (Real.sqrt (d i))⁻¹ * (Real.sqrt (d i))⁻¹ := mul_nonneg hi0 hi0
  have h4 : 0 ≤ (Real.sqrt (d j))⁻¹ * (Real.sqrt (d j))⁻¹ := mul_nonneg hj0 hj0
  calc (Real.sqrt (d i))⁻¹ * (Real.sqrt (d i))⁻¹ * Complex.normSq (C i j)
        * ((Real.sqrt (d j))⁻¹ * (Real.sqrt (d j))⁻¹)
      ≤ 1 * Complex.normSq (C i j) * 1 := by gcongr
    _ = Complex.normSq (C i j) := by ring

lemma invSqrtDiag_mul_self {d : n → ℝ} (hd : ∀ i, 0 < d i) :
    invSqrtDiag d * invSqrtDiag d = diagonal fun i => (((d i)⁻¹ : ℝ) : ℂ) := by
  simp only [invSqrtDiag, diagonal_mul_diagonal, ← Complex.ofReal_mul, ← mul_inv,
    Real.mul_self_sqrt (hd _).le]

/-- Scalar admissibility: `d + τ/d ≤ c` on `[1,2]` when `c ≥ max(1+τ, 2+τ/2)` (convexity). -/
lemma admissible_scalar {c τ d : ℝ} (hτ : 0 ≤ τ) (hc1 : 1 + τ ≤ c) (hc2 : 2 + τ / 2 ≤ c)
    (hd1 : 1 ≤ d) (hd2 : d ≤ 2) : 2 * τ * d⁻¹ ≤ 2 * c - 2 * d := by
  have hd0 : 0 < d := by linarith
  rw [← div_eq_mul_inv, div_le_iff₀ hd0]
  have h1 : 0 ≤ (d - 1) * (2 - d) := mul_nonneg (by linarith) (by linarith)
  have h2 : 0 ≤ (c - (1 + τ)) * ((2 - d) * d) := mul_nonneg (by linarith) (by nlinarith)
  have h3 : 0 ≤ (c - (2 + τ / 2)) * ((d - 1) * d) := mul_nonneg (by linarith) (by nlinarith)
  nlinarith [mul_nonneg hτ h1]

/-- Mixed-multiplicity bound for an arbitrary Hermitian `C ≤ τ I`:
`2 Re tr(C(U-I)) - Re tr(C²) ≤ tr φ_c(G) - tr D²` whenever `c ≥ max(1+τ, 2+τ/2)`. -/
theorem mixed_core {τ c : ℝ} (hτ : 0 ≤ τ) (hc1 : 1 + τ ≤ c) (hc2 : 2 + τ / 2 ≤ c)
    {d : n → ℝ} (hd1 : ∀ i, 1 ≤ d i) (hd2 : ∀ i, d i ≤ 2)
    {U C : Matrix n n ℂ} (hU : U.IsHermitian) (hUd : ∀ i, U i i = 1)
    (hC : C.IsHermitian) (hCI : ((τ : ℂ) • (1 : Matrix n n ℂ) - C).PosSemidef) :
    2 * (trace (C * (U - 1))).re - (trace (C * C)).re
      ≤ ∑ i, phi c ((weightedGram_isHermitian d hU).eigenvalues i) - ∑ i, d i ^ 2 := by
  have hd : ∀ i, 0 < d i := fun i => lt_of_lt_of_le one_pos (hd1 i)
  set E := invSqrtDiag d with hEdef
  set Dm := realDiag d with hDmdef
  set M := E * C * E with hMdef
  set B := (2 : ℂ) • Dm + (2 : ℂ) • M with hBdef
  have hE : E.IsHermitian := isHermitian_realDiagonal _
  have hDm : Dm.IsHermitian := isHermitian_realDiagonal _
  have hM : M.IsHermitian := by
    have := isHermitian_conjTranspose_mul_mul E hC
    rwa [hE.eq] at this
  have hB : B.IsHermitian := by
    rw [hBdef, two_smul, two_smul]; exact (hDm.add hDm).add (hM.add hM)
  -- admissibility: 2c - B ≥ 0
  have hX : ((2 * (c : ℂ)) • (1 : Matrix n n ℂ) - (2 : ℂ) • Dm
      - (2 * (τ : ℂ)) • (E * E)).PosSemidef := by
    have hEq : (2 * (c : ℂ)) • (1 : Matrix n n ℂ) - (2 : ℂ) • Dm - (2 * (τ : ℂ)) • (E * E)
        = diagonal fun i => ((2 * c - 2 * d i - 2 * τ * (d i)⁻¹ : ℝ) : ℂ) := by
      rw [hEdef, invSqrtDiag_mul_self hd, hDmdef, realDiag]
      ext i j
      by_cases h : i = j
      · subst h; simp
      · simp [h]
    rw [hEq]
    refine PosSemidef.diagonal fun i => ?_
    simp only [Pi.zero_apply]
    rw [Complex.zero_le_real]
    linarith [admissible_scalar hτ hc1 hc2 (hd1 i) (hd2 i)]
  have hY : ((2 : ℂ) • (E * ((τ : ℂ) • (1 : Matrix n n ℂ) - C) * E)).PosSemidef := by
    have h := hCI.conjTranspose_mul_mul_same E
    rw [hE.eq] at h
    exact h.smul (by norm_num)
  have hadm : ((2 * (c : ℂ)) • (1 : Matrix n n ℂ) - B).PosSemidef := by
    have hsplit : (2 * (c : ℂ)) • (1 : Matrix n n ℂ) - B
        = ((2 * (c : ℂ)) • (1 : Matrix n n ℂ) - (2 : ℂ) • Dm - (2 * (τ : ℂ)) • (E * E))
          + (2 : ℂ) • (E * ((τ : ℂ) • (1 : Matrix n n ℂ) - C) * E) := by
      rw [hBdef, hMdef, Matrix.mul_sub, Matrix.sub_mul, Matrix.mul_smul, Matrix.smul_mul,
        Matrix.mul_one, smul_sub, smul_smul]
      abel
    rw [hsplit]
    exact hX.add hY
  have hvar := variational_lower (weightedGram_isHermitian d hU) hB c hadm
  have hid := congrArg Complex.re (trace_identity (U := U) (C := C) hd hUd)
  simp only [Complex.sub_re, Complex.re_sum, Complex.ofReal_re, Complex.mul_re,
    Complex.re_ofNat, Complex.im_ofNat, zero_mul, sub_zero, Complex.div_ofNat_re] at hid
  have hhs := hs_contraction hd1 hC
  rw [← hEdef, ← hMdef] at hhs
  have hB' : (2 : ℂ) • realDiag d + (2 : ℂ) • (invSqrtDiag d * C * invSqrtDiag d) = B := rfl
  rw [hB'] at hid
  linarith

/-- Conjugating a diagonal matrix by a unitary: trace of a product. -/
lemma trace_conj_diag_mul {V : Matrix n n ℂ} (hVV : star V * V = 1) (a b : n → ℂ) :
    trace (V * diagonal a * star V * (V * diagonal b * star V)) = ∑ i, a i * b i := by
  have : V * diagonal a * star V * (V * diagonal b * star V)
      = V * (diagonal a * diagonal b * star V) := by
    simp only [Matrix.mul_assoc]
    rw [← Matrix.mul_assoc (star V) V, hVV, Matrix.one_mul]
  rw [this, trace_mul_comm, Matrix.mul_assoc, hVV, Matrix.mul_one, diagonal_mul_diagonal,
    trace_diagonal]

/-- **Mixed-multiplicity Gram inequality.**
For Hermitian `U` with unit diagonal, `1 ≤ dᵢ ≤ 2`, `G = D^{1/2} U D^{1/2}`, `τ ≥ 0` and
`c ≥ max(1+τ, 2+τ/2)`:  `tr Ψ_τ(U) ≤ tr φ_c(G) - tr D²`.
(Positive semidefiniteness of `U` is not needed.
The case `τ = 1, c = 5/2` is the original form.) -/
theorem mixed_multiplicity {τ c : ℝ} (hτ : 0 ≤ τ) (hc1 : 1 + τ ≤ c) (hc2 : 2 + τ / 2 ≤ c)
    {d : n → ℝ} (hd1 : ∀ i, 1 ≤ d i) (hd2 : ∀ i, d i ≤ 2)
    {U : Matrix n n ℂ} (hU : U.IsHermitian) (hUd : ∀ i, U i i = 1) :
    ∑ i, psi τ (hU.eigenvalues i)
      ≤ ∑ i, phi c ((weightedGram_isHermitian d hU).eigenvalues i) - ∑ i, d i ^ 2 := by
  set V : Matrix n n ℂ := (hU.eigenvectorUnitary : Matrix n n ℂ)
  set μ := hU.eigenvalues
  have hVV : star V * V = 1 := Unitary.coe_star_mul_self _
  have hVV' : V * star V = 1 := Unitary.coe_mul_star_self _
  have hspec : U = V * diagonal (fun i => ((μ i : ℝ) : ℂ)) * star V := by
    conv_lhs => rw [hU.spectral_theorem]
    rfl
  set m : n → ℝ := fun i => min (μ i - 1) τ with hm
  set C := V * diagonal (fun i => ((m i : ℝ) : ℂ)) * star V with hCdef
  have hconj : ∀ a b : n → ℂ, V * diagonal a * star V - V * diagonal b * star V
      = V * diagonal (fun i => a i - b i) * star V := by
    intro a b
    rw [← Matrix.sub_mul, ← Matrix.mul_sub, diagonal_sub]
  have hone : (1 : Matrix n n ℂ) = V * diagonal (fun _ => (1 : ℂ)) * star V := by
    rw [diagonal_one, Matrix.mul_one, hVV']
  have hC : C.IsHermitian := by
    have := isHermitian_mul_mul_conjTranspose V (isHermitian_realDiagonal m)
    rwa [← star_eq_conjTranspose] at this
  have hCI : ((τ : ℂ) • (1 : Matrix n n ℂ) - C).PosSemidef := by
    have hτone : (τ : ℂ) • (1 : Matrix n n ℂ) = V * diagonal (fun _ => (τ : ℂ)) * star V := by
      rw [← smul_one_eq_diagonal, Matrix.mul_smul, Matrix.smul_mul, Matrix.mul_one, hVV']
    rw [hτone, hCdef, hconj]
    have hD : (diagonal fun i => (τ : ℂ) - ((m i : ℝ) : ℂ)).PosSemidef := by
      refine PosSemidef.diagonal fun i => ?_
      simp only [Pi.zero_apply]
      rw [← Complex.ofReal_sub, Complex.zero_le_real]
      simp only [hm]; linarith [min_le_right (μ i - 1) τ]
    have := hD.mul_mul_conjTranspose_same V
    rwa [← star_eq_conjTranspose] at this
  have hcore := mixed_core hτ hc1 hc2 hd1 hd2 hU hUd hC hCI
  have hUm1 : U - 1 = V * diagonal (fun i => ((μ i - 1 : ℝ) : ℂ)) * star V := by
    rw [hspec, hone, hconj]
    congr 2
    ext i
    push_cast; ring
  have h1 : (trace (C * (U - 1))).re = ∑ i, m i * (μ i - 1) := by
    rw [hUm1, hCdef, trace_conj_diag_mul hVV, Complex.re_sum]
    simp
  have h2 : (trace (C * C)).re = ∑ i, m i ^ 2 := by
    rw [hCdef, trace_conj_diag_mul hVV, Complex.re_sum]
    simp [← Complex.ofReal_mul, sq]
  have hpsi : ∀ i, psi τ (μ i) = 2 * (m i * (μ i - 1)) - m i ^ 2 := by
    intro i
    simp only [psi, hm]
    split_ifs with h
    · rw [min_eq_left (by linarith)]; ring
    · rw [min_eq_right (by linarith)]; ring
  rw [h1, h2] at hcore
  calc ∑ i, psi τ (μ i) = 2 * ∑ i, m i * (μ i - 1) - ∑ i, m i ^ 2 := by
        simp only [hpsi, Finset.sum_sub_distrib, Finset.mul_sum]
    _ ≤ _ := hcore

end MixedGram


==> anc/lean/MixedGram/Counting.lean <==
import MixedGram.Threshold

/-!
# Block dichotomy, counting assembly, and the exact constants

* `block_dichotomy`: if `tr (U − I)² + W ≥ A` with `W ≥ 0` and `A ≤ τ²`, then `tr Ψ_τ(U) + W ≥ A`.
* `energy_lower`: combines the threshold inequality (`threshold_le`) with the Gram inequality
  (`mixed_multiplicity`) into the energy lower bound used in the paper.
* `counting`, `distinct_count`: the real-number assembly behind the main theorem.
* `constants`, `final_inequality`: the exact constants for `τ = 12/5`, `c = 17/5`, `m = 1298`,
  and the resulting inequality `(2 − a) N_d ≥ (1 + H − β) N − errors`.

The analytic inputs (the energy asymptotic, the certified local inequality), the operator
construction and its reduction to matrices, and the pinching/averaging step are NOT formalized.
They enter only as explicit hypotheses, never as axioms.
-/

open Matrix
open scoped ComplexOrder

namespace MixedGram

variable {n : Type*} [Fintype n] [DecidableEq n]

lemma psi_nonneg {τ x : ℝ} (hτ : 0 ≤ τ) : 0 ≤ psi τ x := by
  unfold psi; split_ifs with h
  · positivity
  · push_neg at h; nlinarith

/-- **Block dichotomy.** Either every eigenvalue is at most `1+τ` (then `Ψ_τ` is the square),
or one eigenvalue alone contributes at least `τ² ≥ A`. -/
theorem block_dichotomy {τ A W : ℝ} (hτ : 0 ≤ τ) (hA : A ≤ τ ^ 2) (hW : 0 ≤ W)
    {U : Matrix n n ℂ} (hU : U.IsHermitian)
    (hcert : A ≤ (trace ((U - 1) * (U - 1))).re + W) :
    A ≤ ∑ i, psi τ (hU.eigenvalues i) + W := by
  have hsq : (trace ((U - 1) * (U - 1))).re = ∑ i, (hU.eigenvalues i - 1) ^ 2 := by
    have h1 : U - 1 = specFun hU (fun x => x - 1) := by
      rw [← specFun_sub, specFun_id, specFun_const]; simp
    rw [h1, specFun_mul, re_trace_specFun]; simp [sq]
  rw [hsq] at hcert
  by_cases hall : ∀ i, hU.eigenvalues i ≤ 1 + τ
  · have : ∑ i, psi τ (hU.eigenvalues i) = ∑ i, (hU.eigenvalues i - 1) ^ 2 :=
      Finset.sum_congr rfl fun i _ => by unfold psi; rw [if_pos (hall i)]
    linarith
  · push_neg at hall
    obtain ⟨j, hj⟩ := hall
    have hbig : τ ^ 2 ≤ psi τ (hU.eigenvalues j) := by
      unfold psi; rw [if_neg (not_le.mpr hj)]
      nlinarith [mul_nonneg hτ (by linarith : (0:ℝ) ≤ hU.eigenvalues j - 1 - τ)]
    have hsum : psi τ (hU.eigenvalues j) ≤ ∑ i, psi τ (hU.eigenvalues i) :=
      Finset.single_le_sum (f := fun i => psi τ (hU.eigenvalues i))
        (fun i _ => psi_nonneg hτ) (Finset.mem_univ j)
    linarith

/-- **Energy lower bound.**  Real-number combination of
* `hthr`: the threshold inequality (`threshold_le`) with `tr A = N`, `tr P = trP`,
  `Σ φ_c(λ(P)) = Φ` and at most `nplus` positive eigenvalues of `Q`;
* `hPhi`: the Gram inequality (`mixed_multiplicity`), `tr D² + Σ Ψ_τ(λ(U)) ≤ Φ`, using that `P`
  and `G` have the same nonzero spectrum and `φ_c(0) = 0` (this identification is not formalized);
* the bookkeeping `tr P = n1 + 2 n2`, `tr D² = n1 + 4 n2`, `nplus ≤ h + k`. -/
theorem energy_lower {c N E trP Φ nplus trD2 Ψsum n1 n2 h k : ℝ}
    (hthr : 2 * c * N - 2 * c * trP + Φ - c ^ 2 * nplus ≤ E)
    (hPhi : trD2 + Ψsum ≤ Φ) (htrP : trP = n1 + 2 * n2) (htrD2 : trD2 = n1 + 4 * n2)
    (hnplus : nplus ≤ h + k) :
    2 * c * N - 2 * c * (n1 + 2 * n2) + (n1 + 4 * n2 + Ψsum) - c ^ 2 * (h + k) ≤ E := by
  have := mul_le_mul_of_nonneg_left hnplus (sq_nonneg c)
  subst htrP htrD2
  linarith

/-- **Counting assembly.** Real-number bookkeeping of the proof.
* `n1, n2`: distinct on-line zeros of multiplicity 1, 2.
* `h`: on-line locations of multiplicity ≥ 3; `Mh` is their total multiplicity, `Mh ≥ 3h`.
* `k`: off-line pairs; `Mk = Σ_pairs j` with `j` the common multiplicity of each member, so the
  pairs contribute `2 Mk` to `N`; `Mk ≥ k`.
* `hE`: the energy lower bound (`energy_lower`).
* `hEup`: the imported energy upper bound, with error `e1`.
* `hD`: the local-defect lower bound `a (n1 + n2) − β N − e2 ≤ Ψsum`. The paper's penalty is
  `β (y_l − y_1)`; replacing it by `β N` uses `y_l − y_1 ≤ N + o(N)` and `β ≥ 0`, with the
  remainder absorbed into `e2`. -/
theorem counting {c a β H N Nd n1 n2 h k Mh Mk E Ψsum e1 e2 : ℝ}
    (hc : 3 / 2 ≤ c) (hh : 0 ≤ h) (hk : 0 ≤ k) (hMh : 3 * h ≤ Mh) (hMk : k ≤ Mk)
    (hN : N = n1 + 2 * n2 + Mh + 2 * Mk) (hNd : Nd = n1 + n2 + h + 2 * k)
    (hE : 2 * c * N - 2 * c * (n1 + 2 * n2) + (n1 + 4 * n2 + Ψsum) - c ^ 2 * (h + k) ≤ E)
    (hEup : E ≤ (2 - H) * N + e1)
    (hD : a * (n1 + n2) - β * N - e2 ≤ Ψsum)
    (hrh : a ≤ 6 * c - 7 - c ^ 2) (hrk : 2 * a ≤ 4 * c - 2 - c ^ 2) :
    (1 + H - β) * N - e1 - e2 ≤ (2 - a) * Nd := by
  have h2c : 0 ≤ 2 * c - 3 := by linarith
  have hhigh : (2 * c - 3) * (3 * h) ≤ (2 * c - 3) * Mh := mul_le_mul_of_nonneg_left hMh h2c
  have hpair : (2 * c - 3) * k ≤ (2 * c - 3) * Mk := mul_le_mul_of_nonneg_left hMk h2c
  subst hN hNd
  nlinarith [mul_nonneg hh (by linarith : (0:ℝ) ≤ 6 * c - 7 - c ^ 2 - a),
             mul_nonneg hk (by linarith : (0:ℝ) ≤ 4 * c - 2 - c ^ 2 - 2 * a)]

/-- `energy_lower` and `counting` chained. -/
theorem distinct_count {c a β H N Nd n1 n2 h k Mh Mk E trP Φ nplus trD2 Ψsum e1 e2 : ℝ}
    (hc : 3 / 2 ≤ c) (hh : 0 ≤ h) (hk : 0 ≤ k) (hMh : 3 * h ≤ Mh) (hMk : k ≤ Mk)
    (hN : N = n1 + 2 * n2 + Mh + 2 * Mk) (hNd : Nd = n1 + n2 + h + 2 * k)
    (hthr : 2 * c * N - 2 * c * trP + Φ - c ^ 2 * nplus ≤ E)
    (hPhi : trD2 + Ψsum ≤ Φ) (htrP : trP = n1 + 2 * n2) (htrD2 : trD2 = n1 + 4 * n2)
    (hnplus : nplus ≤ h + k)
    (hEup : E ≤ (2 - H) * N + e1) (hD : a * (n1 + n2) - β * N - e2 ≤ Ψsum)
    (hrh : a ≤ 6 * c - 7 - c ^ 2) (hrk : 2 * a ≤ 4 * c - 2 - c ^ 2) :
    (1 + H - β) * N - e1 - e2 ≤ (2 - a) * Nd :=
  counting hc hh hk hMh hMk hN hNd (energy_lower hthr hPhi htrP htrD2 hnplus) hEup hD hrh hrk

/-- **Exact constants** (over `ℝ`) for `τ = 12/5`, `c = 17/5`, `m = 1298`, pressure `p = 1/2736`,
target `δ = 891/200000`, `H = 3362285207/5000000000`, with `A = (m − 6) δ`, `a = A/m`,
`β = 6 p (m − 6)/m`. -/
theorem constants :
    let τ : ℝ := 12 / 5
    let c : ℝ := 17 / 5
    let m : ℝ := 1298
    let p : ℝ := 1 / 2736
    let δ : ℝ := 891 / 200000
    let H : ℝ := 3362285207 / 5000000000
    let A := (m - 6) * δ
    let a := A / m
    let β := 6 * p * (m - 6) / m
    (0 ≤ τ) ∧ (1 + τ ≤ c) ∧ (2 + τ / 2 ≤ c) ∧ (3 / 2 ≤ c) ∧
    (A = 287793 / 50000) ∧ (A ≤ τ ^ 2) ∧
    (a = 26163 / 5900000) ∧ (β = 17 / 7788) ∧
    (6 * c - 7 - c ^ 2 - a = 10829837 / 5900000) ∧ (4 * c - 2 - c ^ 2 - 2 * a = 91837 / 2950000) ∧
    (0 < 2 - a) ∧
    ((1 + H - β) / (2 - a) = 16260119298029 / 19426831050000) ∧
    ((836992881452 : ℝ) / 10 ^ 12 < (1 + H - β) / (2 - a)) := by
  norm_num

/-- **Final inequality** at the constants of `constants`: all remaining hypotheses are the
unformalized inputs listed in the module docstring. Dividing by `N` and letting the errors be
`o(N)` gives `liminf N_d/N ≥ 16260119298029/19426831050000 = 0.83699288…`. -/
theorem final_inequality {N Nd n1 n2 h k Mh Mk E trP Φ nplus trD2 Ψsum e1 e2 : ℝ}
    (hh : 0 ≤ h) (hk : 0 ≤ k) (hMh : 3 * h ≤ Mh) (hMk : k ≤ Mk)
    (hN : N = n1 + 2 * n2 + Mh + 2 * Mk) (hNd : Nd = n1 + n2 + h + 2 * k)
    (hthr : 2 * (17 / 5) * N - 2 * (17 / 5) * trP + Φ - (17 / 5) ^ 2 * nplus ≤ E)
    (hPhi : trD2 + Ψsum ≤ Φ) (htrP : trP = n1 + 2 * n2) (htrD2 : trD2 = n1 + 4 * n2)
    (hnplus : nplus ≤ h + k)
    (hEup : E ≤ (2 - 3362285207 / 5000000000) * N + e1)
    (hD : 26163 / 5900000 * (n1 + n2) - 17 / 7788 * N - e2 ≤ Ψsum) :
    (1 + 3362285207 / 5000000000 - 17 / 7788) * N - e1 - e2 ≤ (2 - 26163 / 5900000) * Nd :=
  distinct_count (c := 17 / 5) (by norm_num) hh hk hMh hMk hN hNd hthr hPhi htrP htrD2 hnplus
    hEup hD (by norm_num) (by norm_num)

end MixedGram


==> anc/lean/MixedGram/Threshold.lean <==
import MixedGram.Basic

/-!
# The threshold (rank–trace) inequality

For `P ⪰ 0`, `Q` Hermitian with `b` positive eigenvalues, `A = P + Q` and any real `c`:

  `Re tr A² ≥ 2c Re tr A − 2c Re tr P + Σ φ_c(λᵢ(P)) − c² b`.

The proof uses no eigenvalue interlacing. Write `Q = Q₊ − Q₋` and `R = P − Q₋`. Then
* `tr A² ≥ tr R² + tr Q₊²`, since `tr(P Q₊) ≥ 0` and `Q₋ Q₊ = 0`;
* `tr Q₊² ≥ 2c tr Q₊ − c² b`, eigenvalue by eigenvalue;
* `tr R² + 2c tr Q₋ ≥ tr φ_c(P)`. With `X = P − c` and `Z = Q₋` this reduces to
  `tr X₊² − 2 tr(X Z) + tr Z² ≥ tr (X₊ − Z)² ≥ 0`, using `tr(X₋ Z) ≥ 0`.
-/

open Matrix
open scoped ComplexOrder

namespace MixedGram

variable {n : Type*} [Fintype n] [DecidableEq n]

/-- Real spectral function of a Hermitian matrix: `f(X) = V diag(f(λ)) V*`. -/
noncomputable def specFun {X : Matrix n n ℂ} (hX : X.IsHermitian) (f : ℝ → ℝ) :
    Matrix n n ℂ :=
  (hX.eigenvectorUnitary : Matrix n n ℂ) * diagonal (fun i => ((f (hX.eigenvalues i) : ℝ) : ℂ))
    * star (hX.eigenvectorUnitary : Matrix n n ℂ)

section spec
variable {X : Matrix n n ℂ} (hX : X.IsHermitian)

lemma specFun_isHermitian (f : ℝ → ℝ) : (specFun hX f).IsHermitian := by
  have := isHermitian_mul_mul_conjTranspose (hX.eigenvectorUnitary : Matrix n n ℂ)
    (isHermitian_realDiagonal fun i => f (hX.eigenvalues i))
  rwa [← star_eq_conjTranspose] at this

lemma specFun_posSemidef {f : ℝ → ℝ} (hf : ∀ i, 0 ≤ f (hX.eigenvalues i)) :
    (specFun hX f).PosSemidef := by
  have hD : (diagonal fun i => ((f (hX.eigenvalues i) : ℝ) : ℂ)).PosSemidef :=
    PosSemidef.diagonal fun i => by simpa [Complex.zero_le_real] using hf i
  have := hD.mul_mul_conjTranspose_same (hX.eigenvectorUnitary : Matrix n n ℂ)
  rwa [← star_eq_conjTranspose] at this

lemma specFun_mul (f g : ℝ → ℝ) :
    specFun hX f * specFun hX g = specFun hX (fun x => f x * g x) := by
  unfold specFun
  set V : Matrix n n ℂ := (hX.eigenvectorUnitary : Matrix n n ℂ)
  have hVV : star V * V = 1 := Unitary.coe_star_mul_self _
  calc V * diagonal (fun i => ((f (hX.eigenvalues i) : ℝ) : ℂ)) * star V
        * (V * diagonal (fun i => ((g (hX.eigenvalues i) : ℝ) : ℂ)) * star V)
      = V * diagonal (fun i => ((f (hX.eigenvalues i) : ℝ) : ℂ)) * (star V * V)
        * diagonal (fun i => ((g (hX.eigenvalues i) : ℝ) : ℂ)) * star V := by
        simp only [Matrix.mul_assoc]
    _ = _ := by rw [hVV, Matrix.mul_one, Matrix.mul_assoc V, diagonal_mul_diagonal]; push_cast; rfl

lemma specFun_sub (f g : ℝ → ℝ) :
    specFun hX f - specFun hX g = specFun hX (fun x => f x - g x) := by
  unfold specFun
  rw [← Matrix.sub_mul, ← Matrix.mul_sub, diagonal_sub]
  push_cast; rfl

lemma specFun_id : specFun hX (fun x => x) = X := by
  unfold specFun
  conv_rhs => rw [hX.spectral_theorem]
  rfl

lemma specFun_const (a : ℝ) : specFun hX (fun _ => a) = (a : ℂ) • (1 : Matrix n n ℂ) := by
  unfold specFun
  have hVV' : (hX.eigenvectorUnitary : Matrix n n ℂ) * star (hX.eigenvectorUnitary : Matrix n n ℂ)
      = 1 := Unitary.coe_mul_star_self _
  rw [← smul_one_eq_diagonal, Matrix.mul_smul, Matrix.smul_mul, Matrix.mul_one, hVV']

lemma re_trace_specFun (f : ℝ → ℝ) :
    (trace (specFun hX f)).re = ∑ i, f (hX.eigenvalues i) := by
  unfold specFun
  have hVV : star (hX.eigenvectorUnitary : Matrix n n ℂ) * (hX.eigenvectorUnitary : Matrix n n ℂ)
      = 1 := Unitary.coe_star_mul_self _
  rw [trace_mul_comm, ← Matrix.mul_assoc, hVV, Matrix.one_mul, trace_diagonal, Complex.re_sum]
  simp

end spec

omit [DecidableEq n] in
/-- `Re tr(M²) ≥ 0` for Hermitian `M`. -/
lemma re_trace_sq_nonneg {M : Matrix n n ℂ} (hM : M.IsHermitian) : 0 ≤ (trace (M * M)).re := by
  rw [re_trace_mul_self hM]
  exact Finset.sum_nonneg fun i _ => Finset.sum_nonneg fun j _ => Complex.normSq_nonneg _

omit [DecidableEq n] in
/-- `Re tr(X Y) ≥ 0` for positive semidefinite `X, Y`. -/
lemma re_trace_mul_psd_nonneg {X Y : Matrix n n ℂ} (hX : X.PosSemidef) (hY : Y.PosSemidef) :
    0 ≤ (trace (X * Y)).re := by
  classical
  -- Y = W W* with W = V diag(√λ)
  set V : Matrix n n ℂ := (hY.1.eigenvectorUnitary : Matrix n n ℂ)
  set W : Matrix n n ℂ := V * diagonal (fun i => ((Real.sqrt (hY.1.eigenvalues i) : ℝ) : ℂ))
  have hVs : Vᴴ = star V := rfl
  have hDD : diagonal (fun i => ((Real.sqrt (hY.1.eigenvalues i) : ℝ) : ℂ))
      * (diagonal (fun i => ((Real.sqrt (hY.1.eigenvalues i) : ℝ) : ℂ)))ᴴ
      = diagonal (fun i => ((hY.1.eigenvalues i : ℝ) : ℂ)) := by
    rw [diagonal_conjTranspose, diagonal_mul_diagonal]
    congr 1; ext i
    simp only [Pi.star_apply, Complex.star_def, Complex.conj_ofReal, ← Complex.ofReal_mul,
      Real.mul_self_sqrt (hY.eigenvalues_nonneg i)]
  have hYW : Y = W * Wᴴ := by
    calc Y = specFun hY.1 (fun x => x) := (specFun_id hY.1).symm
      _ = V * (diagonal (fun i => ((Real.sqrt (hY.1.eigenvalues i) : ℝ) : ℂ))
            * (diagonal (fun i => ((Real.sqrt (hY.1.eigenvalues i) : ℝ) : ℂ)))ᴴ) * star V := by
          rw [hDD]; rfl
      _ = W * Wᴴ := by
          simp only [W, conjTranspose_mul, hVs, Matrix.mul_assoc]
  have hpsd := hX.conjTranspose_mul_mul_same W
  have htr : trace (X * Y) = trace (Wᴴ * X * W) := by
    rw [hYW, ← Matrix.mul_assoc, trace_mul_comm, ← Matrix.mul_assoc]
  rw [htr]
  exact (Complex.nonneg_iff.mp hpsd.trace_nonneg).1

/-- Pointwise identity `φ_c(p) = p² − (p − c)₊²`. -/
lemma phi_eq (c p : ℝ) : phi c p = p ^ 2 - (max (p - c) 0) ^ 2 := by
  unfold phi
  split_ifs with h
  · rw [max_eq_right (by linarith)]; ring
  · rw [max_eq_left (by linarith)]; ring

/-- **Threshold inequality.**  `b` is the number of positive eigenvalues of `Q`. -/
theorem threshold {P Q : Matrix n n ℂ} (hP : P.PosSemidef) (hQ : Q.IsHermitian) (c : ℝ) :
    2 * c * (trace (P + Q)).re - 2 * c * (trace P).re + ∑ i, phi c (hP.1.eigenvalues i)
      - c ^ 2 * ((Finset.univ.filter fun i => 0 < hQ.eigenvalues i).card : ℝ)
      ≤ (trace ((P + Q) * (P + Q))).re := by
  -- positive and negative parts of Q
  set Qp := specFun hQ (fun x => max x 0)
  set Qm := specFun hQ (fun x => max (-x) 0)
  have hQpm : Q = Qp - Qm := by
    rw [specFun_sub]; conv_lhs => rw [← specFun_id hQ]
    congr 1; ext x
    rcases le_total x 0 with h | h
    · rw [max_eq_right h, max_eq_left (by linarith)]; ring
    · rw [max_eq_left h, max_eq_right (by linarith)]; ring
  have hQmp : Qm * Qp = 0 := by
    rw [specFun_mul]
    have : (fun x : ℝ => max (-x) 0 * max x 0) = fun _ => (0 : ℝ) := by
      ext x; rcases le_total x 0 with h | h
      · rw [max_eq_right h]; ring
      · rw [max_eq_right (by linarith : -x ≤ 0)]; ring
    rw [this, specFun_const]; simp
  have hQpsd : Qp.PosSemidef := specFun_posSemidef hQ fun i => le_max_right _ _
  have hQmsd : Qm.PosSemidef := specFun_posSemidef hQ fun i => le_max_right _ _
  -- positive and negative parts of X = P − c
  set Xp := specFun hP.1 (fun x => max (x - c) 0)
  set Xm := specFun hP.1 (fun x => max (c - x) 0)
  have hXpm : P - (c : ℂ) • (1 : Matrix n n ℂ) = Xp - Xm := by
    rw [specFun_sub, ← specFun_const hP.1]
    calc P - specFun hP.1 (fun _ => c)
        = specFun hP.1 (fun x => x) - specFun hP.1 (fun _ => c) := by rw [specFun_id hP.1]
      _ = specFun hP.1 (fun x => x - c) := specFun_sub hP.1 _ _
      _ = _ := by
        congr 1; ext x
        rcases le_total x c with h | h
        · rw [max_eq_right (by linarith : x - c ≤ 0), max_eq_left (by linarith : 0 ≤ c - x)]; ring
        · rw [max_eq_left (by linarith : 0 ≤ x - c), max_eq_right (by linarith : c - x ≤ 0)]; ring
  have hXpsd : Xp.PosSemidef := specFun_posSemidef hP.1 fun i => le_max_right _ _
  have hXmsd : Xm.PosSemidef := specFun_posSemidef hP.1 fun i => le_max_right _ _
  -- scalar traces
  have tQp2 : (trace (Qp * Qp)).re = ∑ i, (max (hQ.eigenvalues i) 0) ^ 2 := by
    rw [specFun_mul, re_trace_specFun]; simp [sq]
  have tQp : (trace Qp).re = ∑ i, max (hQ.eigenvalues i) 0 := re_trace_specFun hQ _
  have tQm : (trace Qm).re = ∑ i, max (-hQ.eigenvalues i) 0 := re_trace_specFun hQ _
  have tXp2 : (trace (Xp * Xp)).re = ∑ i, (max (hP.1.eigenvalues i - c) 0) ^ 2 := by
    rw [specFun_mul, re_trace_specFun]; simp [sq]
  have tP2 : (trace (P * P)).re = ∑ i, (hP.1.eigenvalues i) ^ 2 := by
    conv_lhs => rw [← specFun_id hP.1]
    rw [specFun_mul, re_trace_specFun]; simp [sq]
  -- (1) tr Q₊² ≥ 2c tr Q₊ − c² b
  have step1 : 2 * c * (trace Qp).re
      - c ^ 2 * ((Finset.univ.filter fun i => 0 < hQ.eigenvalues i).card : ℝ)
      ≤ (trace (Qp * Qp)).re := by
    rw [tQp2, tQp, Finset.mul_sum, Finset.card_filter, Nat.cast_sum, Finset.mul_sum,
      ← Finset.sum_sub_distrib]
    refine Finset.sum_le_sum fun i _ => ?_
    by_cases h : 0 < hQ.eigenvalues i
    · rw [max_eq_left h.le, if_pos h]; push_cast; nlinarith [sq_nonneg (hQ.eigenvalues i - c)]
    · push_neg at h; rw [max_eq_right h, if_neg (by linarith)]; simp
  -- (2) tr(X Z) ≤ tr(X₊ Z) with Z = Q₋
  have hXmZ := re_trace_mul_psd_nonneg hXmsd hQmsd
  -- (3) tr (X₊ − Z)² ≥ 0
  have hsq := re_trace_sq_nonneg ((specFun_isHermitian hP.1 _).sub (specFun_isHermitian hQ _) :
    (Xp - Qm).IsHermitian)
  -- (4) tr(P Q₊) ≥ 0
  have hPQp := re_trace_mul_psd_nonneg hP hQpsd
  -- assemble: everything is a real-linear combination of traces of products
  have hA : (P + Q) * (P + Q) = P * P + P * Q + Q * P + Q * Q := by
    simp only [Matrix.add_mul, Matrix.mul_add]; abel
  have hPc : P = Xp - Xm + (c : ℂ) • (1 : Matrix n n ℂ) := by rw [← hXpm]; abel
  -- expand every trace in terms of the basic blocks
  have e1 : (trace ((P + Q) * (P + Q))).re = (trace (P * P)).re + 2 * (trace (P * Qp)).re
      - 2 * (trace (P * Qm)).re + (trace (Qp * Qp)).re + (trace (Qm * Qm)).re := by
    have hQQ : Q * Q = Qp * Qp + Qm * Qm - Qp * Qm - Qm * Qp := by
      rw [hQpm]; simp only [Matrix.sub_mul, Matrix.mul_sub]; abel
    have hPQ : trace (Q * P) = trace (P * Q) := trace_mul_comm _ _
    have hQpQm : trace (Qp * Qm) = trace (Qm * Qp) := trace_mul_comm _ _
    rw [hA, trace_add, trace_add, trace_add, hPQ, hQQ, trace_sub, trace_sub, trace_add, hQpQm,
      hQmp, hQpm, Matrix.mul_sub, trace_sub]
    simp only [trace_zero, Complex.add_re, Complex.sub_re, Complex.zero_re]
    ring
  have e2 : (trace ((Xp - Qm) * (Xp - Qm))).re = (trace (Xp * Xp)).re
      - 2 * (trace (Xp * Qm)).re + (trace (Qm * Qm)).re := by
    have : trace (Qm * Xp) = trace (Xp * Qm) := trace_mul_comm _ _
    simp only [Matrix.sub_mul, Matrix.mul_sub, trace_sub, this, Complex.sub_re]; ring
  have e3 : (trace (P * Qm)).re = (trace (Xp * Qm)).re - (trace (Xm * Qm)).re
      + c * (trace Qm).re := by
    rw [hPc]; simp only [Matrix.add_mul, Matrix.sub_mul, Matrix.smul_mul, Matrix.one_mul, trace_add,
      trace_sub, trace_smul, smul_eq_mul, Complex.add_re, Complex.sub_re, Complex.mul_re,
      Complex.ofReal_re, Complex.ofReal_im, zero_mul, sub_zero]
  have e4 : (trace (P + Q)).re = (trace P).re + (trace Qp).re - (trace Qm).re := by
    rw [hQpm, trace_add, trace_sub]; simp; ring
  have e5 : ∑ i, phi c (hP.1.eigenvalues i) = (trace (P * P)).re - (trace (Xp * Xp)).re := by
    rw [tP2, tXp2, ← Finset.sum_sub_distrib]
    exact Finset.sum_congr rfl fun i _ => phi_eq c _
  rw [e1, e4, e5]
  linarith [e2, e3, hXmZ, hsq, hPQp, step1]

/-- **Threshold inequality, "at most `b`" form.** If `Q` has at most `b` positive eigenvalues. -/
theorem threshold_le {P Q : Matrix n n ℂ} (hP : P.PosSemidef) (hQ : Q.IsHermitian) (c b : ℝ)
    (hb : ((Finset.univ.filter fun i => 0 < hQ.eigenvalues i).card : ℝ) ≤ b) :
    2 * c * (trace (P + Q)).re - 2 * c * (trace P).re + ∑ i, phi c (hP.1.eigenvalues i)
      - c ^ 2 * b ≤ (trace ((P + Q) * (P + Q))).re := by
  have h := threshold hP hQ c
  nlinarith [mul_le_mul_of_nonneg_left hb (sq_nonneg c)]

end MixedGram


==> anc/lean/README.md <==
# MixedGram: Lean 4 proofs for "More than 83.69% of the zeros of the Riemann zeta function are distinct"

This project formalizes the finite-dimensional and arithmetic parts of the paper
(K. M. Knausgård). It builds with Lean 4.28.0 and Mathlib, pinned in `lake-manifest.json`.

## What is proved

| Lean theorem | Paper statement |
|---|---|
| `MixedGram.mixed_multiplicity` | Theorem 2: `tr Ψ_τ(U) ≤ tr φ_c(G) − tr D²` for Hermitian unit-diagonal `U`, `1 ≤ dᵢ ≤ 2`, `τ ≥ 0`, `c ≥ max(1+τ, 2+τ/2)` |
| `MixedGram.variational_lower` | Lemma 3: `tr φ_c(G) ≥ tr(BG) − ¼ tr B²` for `B ≤ 2c` |
| `MixedGram.threshold`, `threshold_le` | Lemma 4, the threshold (rank–trace) inequality, in exact-count and "at most `b`" forms |
| `MixedGram.block_dichotomy` | The block step: `tr(U−I)² + W ≥ A`, `A ≤ τ²` ⟹ `tr Ψ_τ(U) + W ≥ A` |
| `MixedGram.energy_lower`, `counting`, `distinct_count` | The combination into eq. (1), and the counting inequality `(2−a)N_d ≥ (1+H−β)N − errors` |
| `MixedGram.constants` | All exact constants for `τ = 12/5`, `c = 17/5`, `m = 1298`, including `q = 16260119298029/19426831050000` |
| `MixedGram.final_inequality` | The counting inequality at those constants |

Here `tr f(X)` means the sum of `f` over the eigenvalues of the Hermitian matrix `X`.

**Not formalized.** These enter only as explicit hypotheses of the statements above, never as axioms:
- the operator construction and its reduction to matrices (`tr P = n1+2n2`,
  `tr φ_c(P) = tr φ_c(G)`, `n₊(Q) ≤ h+k`);
- the unconditional energy asymptotic;
- the computer-certified seven-point inequality;
- pinching and block averaging;
- the smoothing `K → K_ε`.

## Trust checks

- No `sorry`, `admit`, `axiom`, `native_decide`, `implemented_by`, `unsafe`, or `set_option`
  in the sources. `autoImplicit` is off.
- `lake env lean CheckAxioms.lean` prints only `[propext, Classical.choice, Quot.sound]` for every
  theorem listed above. The recorded output is in `axioms_output.txt`.

## Build

Requires [elan](https://github.com/leanprover/elan).

    lake exe cache get      # prebuilt Mathlib
    lake build
    lake env lean CheckAxioms.lean

If `lake` cannot clone Mathlib's full history, fetch each package in `lake-manifest.json` at its
pinned `rev` (a shallow fetch is enough) into `.lake/packages/<name>`. ProofWidgets also needs
its release tag (`v0.0.87` for the pinned revision). Then run `lake exe cache get`.

## Files

- `MixedGram/Basic.lean`: Lemma 3, the trace identity, the Hilbert–Schmidt contraction, Theorem 2.
- `MixedGram/Threshold.lean`: real spectral functions, `tr(XY) ≥ 0` for positive semidefinite `X, Y`, Lemma 4.
- `MixedGram/Counting.lean`: the block dichotomy, the counting assembly, the constants.
- `CheckAxioms.lean`: the axiom report.

Formalization: Claude (Anthropic), working with the author. An independent adversarial audit
also instantiated every theorem to confirm that its hypotheses are satisfiable.


==> anc/lean/axioms_output.txt <==
'MixedGram.variational_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'MixedGram.mixed_multiplicity' depends on axioms: [propext, Classical.choice, Quot.sound]
'MixedGram.threshold' depends on axioms: [propext, Classical.choice, Quot.sound]
'MixedGram.threshold_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'MixedGram.block_dichotomy' depends on axioms: [propext, Classical.choice, Quot.sound]
'MixedGram.energy_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'MixedGram.counting' depends on axioms: [propext, Classical.choice, Quot.sound]
'MixedGram.distinct_count' depends on axioms: [propext, Classical.choice, Quot.sound]
'MixedGram.constants' depends on axioms: [propext, Classical.choice, Quot.sound]
'MixedGram.final_inequality' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/lean/lake-manifest.json <==
{"version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "8f9d9cff6bd728b17a24e163c9402775d9e6a365",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.28.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "55c8532eb21ec9f6d565d51d96b8ca50bd1fbef3",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "85b59af46828c029a9168f2f9c35119bd0721e6e",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "be3b2e63b1bbf496c478cef98b86972a37c1417d",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v0.0.87",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f642a64c76df8ba9cb53dba3b919425a0c2aeaf1",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b8f98e9087e02c8553945a2c5abf07cec8e798c3",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "495c008c3e3f4fb4256ff5582ddb3abf3198026f",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "4f10f47646cb7d5748d6f423f4a07f98f7bbcc9e",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.28.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "MixedGram",
 "lakeDir": ".lake"}


==> anc/lean/lakefile.toml <==
name = "MixedGram"
version = "0.1.0"
keywords = ["math"]
defaultTargets = ["MixedGram"]

[leanOptions]
pp.unicode.fun = true # pretty-prints `fun a ↦ b`
autoImplicit = false
relaxedAutoImplicit = false
weak.linter.mathlibStandardSet = true
maxSynthPendingDepth = 3

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.28.0"

[[lean_lib]]
name = "MixedGram"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.28.0


==> anc/replay/README.md <==
# Replay record: the seven-point certificate (Proposition 6)

This is the author-run exhaustive replay of the retuned seven-point interval certificate
from `trmdy/zeta-simple-zeros-673137` at commit `1610b97b7895ff34982260f8dcaf04a0f7b82cf7`
(pressure 1/2736, target 891/200000, grid 4000).

- Completed 2026-09-05 (UTC 06:42:46) in 458.6 s on 8 workers, 96 shards.
- 2,168,370 nodes. `aggregate.json` has `verified: true` and `job_completed: true`.
- Node counts and table hashes match the published upstream run.
- Environment: Python 3.13.7, python-flint 0.9.0, Linux aarch64 (see `manifest.json`).
- `replay_driver.py` is the driver (SHA-256 `0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc`). It checks the
  upstream source hashes, builds the interval tables and runs all shards. Its default upstream path
  points to a temporary directory; pass `--upstream <clone at 1610b97>`.
- Command: `python replay_driver.py --points 7 --workers 8 --shards 96 --output <new dir> --upstream <clone>`

The replay confirms the published computation on separate hardware. It is not a line-by-line
audit of the upstream verifier.


==> anc/replay/aggregate.json <==
{
  "artifact_sha256": {
    "manifest.json": "ae357be15f9de21c77be8495233383697178555033c2cb6457b72a96b5352c89",
    "shard-000.json": "0d24a9aeb3a12efb4100a08e1926b5eead6ce28da39e3a33bbdd0d199d33638f",
    "shard-001.json": "d1fc5b3ea59b6e1f5395065b805ae13b2ea0cb8d330260d4fa2db2a8f9f714ac",
    "shard-002.json": "cd39d30e5efadb17514e5539ba961a8876941688d1bb63f29f495575c87da111",
    "shard-003.json": "a4c4fc0f2f86570af88362452de37e91738c027af1a8b307d3a2f36774b6af1e",
    "shard-004.json": "940d2e2c3c4220c53214f9e80c589e5ed9f0abb2c97a52235d6f561c225b10a3",
    "shard-005.json": "e7a4b486ef507702ddac17c7c70fd9e05991cb8b784f859c8d2fc473eb1d3c8b",
    "shard-006.json": "0cd283e27fe7b1236b92b44c040c31202da2aabd60180c91c9d0cb48415729c9",
    "shard-007.json": "32e999a92d751c29d372352c2fe642d20459ce63e3d72c6ec9ff54680ed88072",
    "shard-008.json": "9a171bed42bf21fe5b297c21706e1a80e041483c0a1e414a948840d5e0cbfe90",
    "shard-009.json": "5d7fca68db32869c0916e0df7d8f32991d605cc7e8dba9d531be2c85f8c628a0",
    "shard-010.json": "d39d7ce660a087e2b1583f604b0016e3ce9f2ec9d3638a5acbfa2ec8e610ce0d",
    "shard-011.json": "2d44f9c56c8ee5ff28285fa63dc9d39872a8f0bf9f3e94a3e29b9b0597e94c75",
    "shard-012.json": "15a1dead0228ae7cf5eebfbcfff581eb437694d608c514d3b74b8b78262479da",
    "shard-013.json": "7c6fe7ccb5aa0b4f6f0e0f6e6c7b2a4150c63e72efbec89ecd7e9ea5b76fe092",
    "shard-014.json": "248d7d447a6a6c7a9048f87d8b379746ffdf655256fb4865c60f04c4bc33332b",
    "shard-015.json": "f68435aaf1f4b4a1660d02dd401761ffeae495f69a5a0e0dfaea29b40d8133d7",
    "shard-016.json": "6988a9b50cb28c6fe6aedccedc7d59eceff19c90ef76396e5ed82ffa5cd6e9c9",
    "shard-017.json": "fb7623e02ed0209a9e300d4bd937f0223f9cf55e2690df76e07089a3920422b4",
    "shard-018.json": "c15c460245085d4d5f727fef4a44c46ab20b14a43b373daa2a9acb9d45b5923f",
    "shard-019.json": "c0bb0897eb96f70b97e476a5220cf93d460854fee83dd8cab6ceddf0300dc2dd",
    "shard-020.json": "cd84e0595f0075fc829fd2f24503b0e0009c4b947eec0ce923b2c748ab4bc0f7",
    "shard-021.json": "bf9bc0473553d3de6641ec5efeb6e07026ed1ce29ea44be86119a4fe604d94ac",
    "shard-022.json": "111635a55c345dc1c905daf54a051779f0d29d9bc006d9a05b8e2b3d3baa1036",
    "shard-023.json": "eee43b92d8ff5506da2211e41ff41de17476d1ccfcd9bdc065db6cfe810b61d0",
    "shard-024.json": "a38fc8ea7a771c774c858ed12a440fbf062a7dd1df3bb7c2ef75c76ae94ef0c1",
    "shard-025.json": "4b0e03130037a5ea3bcd5d82bfc824445a0f4869b8b894d1b2a56ccfc8ddf678",
    "shard-026.json": "54c8d0e2c7f9a6411e58f3ab9b90beb856a9130c1e8ff13a4c8254d81cdd09e3",
    "shard-027.json": "5d6077ccf96139795c90f2732fed1f4b85eac3aeb43569aab84a6ebe0a9ee25d",
    "shard-028.json": "555b3a8ac5547fd2de6aae78bf5e3b85a54de87cbe35a3f50fea8d7ee6b90062",
    "shard-029.json": "55ee053de3e9cb3348f1553499835d801e46f1c04dad6e8675e419cfbdc332d7",
    "shard-030.json": "b4690415679dafa23e39070385056280833763c70d88f0954d0b7fcdc151fdcb",
    "shard-031.json": "eb43a77e5fb0e0509e5c0df8cb2b114d2c8c0b7aab4a3188581cc4a23e5cb3e7",
    "shard-032.json": "df89f6a5f16d29d23c7d4b80e50f517c87d3b5ce5cf7559466a3a41eda11a691",
    "shard-033.json": "82d9fb2a34489a4d8d8f742178a923a48407d61e99be54d4b864c50e00287c0f",
    "shard-034.json": "0d740ce405270dccc1cf69bbfe4c08de0fae276717c74b7ddd9f9d1d20158f5e",
    "shard-035.json": "922c0e32dd5fc60e71a06d47370a85d24946c881084360d24c7d1d34a6b11a0f",
    "shard-036.json": "a15e877a4b664054d3590c67f4816f72f1b986c5d1d9f04a36b72c6fd5501f44",
    "shard-037.json": "df6e0afe2aa3468b57d3599587aa7f5880700364e416990603dfcac768130dd4",
    "shard-038.json": "0f26dc29291bc1b782e6923c259bf7a7db6ab153e94850d28fcd9d7d334843bf",
    "shard-039.json": "28da5b1bdf919b33b469e0c5d5e542d62f5a43859bd2aa9de3957413b56725fb",
    "shard-040.json": "7190a6fec83a7c227d03492b563e3dacf34036175471b0416ac1b3cdc796f0ab",
    "shard-041.json": "94e5e7cd4d441909ad5f858f219710ed0b4d95ec611a0ac00dc4b525acdbabc7",
    "shard-042.json": "e7c09c2f255e63dfba43e5cf2824dd3861b1c95eaa8994068386babb934127fe",
    "shard-043.json": "f3783fdbda1451950b9545c9f9c332e97a9d519dd85c620f318c61300a0b52f4",
    "shard-044.json": "d44ef8dae541f306cf9ece4469de2903630a928ba6cf58d4817ab57224f5b95a",
    "shard-045.json": "e94305ea6d040efee1c6c8a4d0a94b611ec3ba9ff3886fa8843a467d565f2167",
    "shard-046.json": "9dd6e8a42470a5ef8c330ba667022b52b12f486fdce2484e35ba35aa67560b77",
    "shard-047.json": "eecae7e29bddf422196880859a11b8d1a050dda60b037aea4456f16ed00982bc",
    "shard-048.json": "2f8a0fb82f2411e7b054e299aa2e8d780f83d71d833debaf79536da72f255a63",
    "shard-049.json": "256f345f783d4f24d0edd6e2e5f280662ec0056ce35c78c29b6dfa7a212f9941",
    "shard-050.json": "b0844fc8d78a6b915d54c1d4f73aa98861277b3df227151608953b6124c5589b",
    "shard-051.json": "c4e1b1f4d9c72352f1f272605621d2bccea066e2dd945ee38ed64e9463fdb051",
    "shard-052.json": "80149381db5f0530903cef33e05d3e1b0abbfa7b750ef2f5aa66bc9e170b1e69",
    "shard-053.json": "98930e7ef5a4a4011ab2ab0e566fa071b96ef8598d897da21680726e6ed71ce7",
    "shard-054.json": "b426461a569ffc006ccfbcd7eca706400263bc371d7680592830a4ef43f32e2a",
    "shard-055.json": "6a7cfa81c048f14de7466f500bbeb8c6bbf23472521a2d872b37413735301b2b",
    "shard-056.json": "58b8cf131693d96ff4e3762e2f4cd60abcb111f949cd6fdcc4b16a4ec54ca3f6",
    "shard-057.json": "3cc20e0c97232d9c751d059549b402a36672427a78c4d074d41f4c1ea9bd0038",
    "shard-058.json": "07bea3de04787ff56ca000cd01b146ff13b5dd9b5b6a01e9ebdcd68b9efeae93",
    "shard-059.json": "7906732c029a020eb00116bdb37ecb7fd33bd8d8e386f4430cfbfed9e7e69751",
    "shard-060.json": "425832ed9c47082728bacc827b29f0c3a39d1f6b731db9acc31403f56148267b",
    "shard-061.json": "e46f518a7578c7b148aee2b89cf173c91406f886309c35f824c1a2c1112d65e5",
    "shard-062.json": "32edee160c3602660a14a2318bd7d976af26a064676032c7a6997f883af3b10c",
    "shard-063.json": "17b2fb23572d97f4006925c2bd13f7878b1b357413646927b42d33461f6ff120",
    "shard-064.json": "34fd384ae430c00c4483ba8f265686f00fde99309ea23a8c9be5df1909a089ed",
    "shard-065.json": "18f6f9bae47cceba4887f9b1ff1d1e88dbd412c6b3ad8cd98e428d704e204a36",
    "shard-066.json": "00ecbc074df307b74d51a473eff5673ff25b076f82e6a9f914f6fad0f0ae8fed",
    "shard-067.json": "27efc374b2096606c64632401465d3b7f72df229890affb7df2807ea745eb36b",
    "shard-068.json": "26bc3e598a0c42d113894ccecb021f71fef799a69b8bc13d3e7a6fa6f4c5ef5f",
    "shard-069.json": "50b04593203aabfc0b9f53144a662e30c2c3813cc033e3a88e0fa0a36f388197",
    "shard-070.json": "b8b7ca848e8b7534a3cfe8a30b8bdc5e34e8c73c9e242bbe0b72a1e29a75c9e7",
    "shard-071.json": "ce1279b07c4c6801d6f8c850484301713cf293f20ba9947a4864fa065c8bedfe",
    "shard-072.json": "7733e33e7f70bf2b8ac6873ac1dea17f9f237c5aaf40aff71c7afbb48f771da3",
    "shard-073.json": "95292aeb1bf660f6eec4c2790a1202177ec0ea52e6a9c22d4ef669b26175ac6f",
    "shard-074.json": "eebf774674262689e9431777be809419c0f3f11f4b99a8595fb7e0543146177a",
    "shard-075.json": "96f593eb9c68d834049ddb34dff6f0617458ec42b04385588174e8f48ac6babc",
    "shard-076.json": "e7e8b21d38b22504417c3a7eab4bb000faa794b299f904fac7f187d439bbd78f",
    "shard-077.json": "495eb42ced2419b1030f5a332fd7143beac8a328457290611cbecdcaa9ba2df1",
    "shard-078.json": "1a14f3a363deaa36d5813c5199d12075f5924043ce1993a79d01520f6fda6eb1",
    "shard-079.json": "bbcad19047dacd2c6c4fdcfe6f0b21e935bc3ffdd3727b947c698908a9e3a28b",
    "shard-080.json": "63fbb7e9a16816849528d02e79a6c7133a13caa0b2757518f52c9b028131a9dc",
    "shard-081.json": "950048f13179c883e4a66d3b6fab740660986433cde4579da8740377392a9b5f",
    "shard-082.json": "56983c8537bf377ea86132ca2dbf492746d4653db0aa085963f4104b558dab31",
    "shard-083.json": "775c1ccc6624fe257ab794b4ae8b9336b5f33205813fd5d16a60dd7512f5cb65",
    "shard-084.json": "9ca215923cf5e782459748e9f0fc20df69f7382ff740dac64287eb81dbea34f7",
    "shard-085.json": "c21abd59acc54673889008659c453c088633586773e04fb254db6b59d9b7ba84",
    "shard-086.json": "0f9f8a936de861fd5a3521db0bb54e84e3574c8a2a91952c58da1adf0016cb5f",
    "shard-087.json": "ccbfbaf618a7aae567eb225a07fd38045903eed2dd9428f5b34abe2b62d85ad4",
    "shard-088.json": "894e26dc6efe54ff262bcd7439042ec305a5c39df19433bfc877c32e915eff50",
    "shard-089.json": "f975b891c8caf8946e59ab5d60e6cb73dc9002435f533a7ea5ac3b1ed60075f6",
    "shard-090.json": "6d3d6c463d03855f7a931239ee9bb9ce1d613c5904d9e9569baf74c6a0ad19db",
    "shard-091.json": "caba0f52b4dadcc8245b61675e7642bf4088a1be1a8dc04a008789f989dbbaa1",
    "shard-092.json": "7061df3fb7d180e1ab112bbd80d94cf6a53ec2a33e0ca6b1211b8ca7129e6b99",
    "shard-093.json": "f248382588c0ecde7934f8670b361ae342ee094d5b1cb306c7b93b3fe3e0e658",
    "shard-094.json": "ac67e2ebc3bc93dce363bb0b1b8914f8fea47892bc3019becbcd0ff7f0cbb485",
    "shard-095.json": "7952c47142c2ad58f3d59f4dc13e832239cdd7f806070abb12dcfadf63c07dd8",
    "tables.json": "9c924d4aad5212fc0f5de41a2227710f9b61181f8d8921ddab4c2b1c275aebb9"
  },
  "commit": "1610b97b7895ff34982260f8dcaf04a0f7b82cf7",
  "completed_utc": "2026-09-05T06:42:46.389421+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 458.5601784050232,
  "initial_boxes": 324,
  "job_completed": true,
  "maximum_depth": 50,
  "nodes": 2168370,
  "points": 7,
  "pruned": 1084347,
  "pruning": {
    "interval_pruned": 625080,
    "pressure_pruned": 6131,
    "tangent_pruned": 453136
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "all_shards_for_this_design",
  "shard_count": 96,
  "shard_ids": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95
  ],
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "splits": 1084023,
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  },
  "verified": true,
  "workers": 8
}


==> anc/replay/manifest.json <==
{
  "byteorder": "little",
  "commit": "1610b97b7895ff34982260f8dcaf04a0f7b82cf7",
  "design": {
    "coeffs": [
      [
        1,
        1
      ],
      [
        1329,
        400000
      ],
      [
        -1521827,
        200000000
      ],
      [
        595097,
        500000000
      ],
      [
        -182869,
        250000000
      ],
      [
        -420143,
        250000000
      ],
      [
        14267,
        12500000
      ]
    ],
    "extra_cells": 8,
    "grid": 4000,
    "has_sqrt2_term": true,
    "omega_pi_multiples": [
      2,
      4,
      6,
      8,
      10,
      12
    ],
    "precision": 128,
    "pressure": [
      1,
      2736
    ],
    "q": 6,
    "target": [
      891,
      200000
    ],
    "use_tangent": true,
    "weights": {
      "0,1": [
        59121,
        250000
      ],
      "0,2": [
        66903,
        125000
      ],
      "0,3": [
        121207,
        125000
      ],
      "0,4": [
        1,
        1
      ],
      "0,5": [
        1,
        1
      ],
      "0,6": [
        2,
        1
      ],
      "1,2": [
        381281,
        1000000
      ],
      "1,3": [
        58097,
        125000
      ],
      "1,4": [
        3793,
        125000
      ],
      "1,6": [
        1,
        1
      ],
      "2,3": [
        76447,
        200000
      ],
      "2,5": [
        3793,
        125000
      ],
      "2,6": [
        1,
        1
      ],
      "3,4": [
        76447,
        200000
      ],
      "3,5": [
        58097,
        125000
      ],
      "3,6": [
        121207,
        125000
      ],
      "4,5": [
        381281,
        1000000
      ],
      "4,6": [
        66903,
        125000
      ],
      "5,6": [
        59121,
        250000
      ]
    }
  },
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "executable": "/tmp/rh-v263-validation.rTEjOA/venv/bin/python",
  "implementation": "CPython",
  "multiprocessing_start_method": "spawn",
  "platform": "Linux-6.17.0-41-generic-aarch64-with-glibc2.42",
  "points": 7,
  "python": "3.13.7 (main, Mar  3 2026, 12:19:54) [GCC 15.2.0]",
  "python_flint": "0.9.0",
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "schema_version": 2,
  "scope": "7_point_exhaustive_replay",
  "shards": 96,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:35:07.829273+00:00",
  "uname": {
    "machine": "aarch64",
    "node": "llm",
    "processor": "",
    "release": "6.17.0-41-generic",
    "system": "Linux",
    "version": "#41-Ubuntu SMP PREEMPT_DYNAMIC Sat Jun 20 17:41:03 UTC 2026"
  },
  "upstream": "/tmp/rh-v263-validation.rTEjOA/upstream",
  "workers": 8
}


==> anc/replay/replay_driver.py <==
#!/usr/bin/env python3
"""Replay a pinned seven- or nine-point certificate; never overwrite a run.

Each shard artifact proves only its assigned initial boxes. Only aggregate.json
with verified=true records successful exhaustion of every shard. This driver
does not itself establish the analytic consequences for zeta zeros.
"""

from __future__ import annotations

import argparse
from concurrent.futures import ProcessPoolExecutor, as_completed
from contextlib import closing
from fractions import Fraction
import hashlib
import importlib.metadata
import json
import math
import multiprocessing as mp
import os
from pathlib import Path
import platform
import subprocess
import sys
import time
import traceback
from datetime import datetime, timezone


COMMIT = "1610b97b7895ff34982260f8dcaf04a0f7b82cf7"
DEFAULT_UPSTREAM = "/tmp/rh-v263-validation.rTEjOA/upstream"
# Core hashes: V263_NUMERICAL_VERIFIER_AUDIT.md; complete set: V264_RUNNER_AUDIT.md.
SOURCE_HASHES = {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
}
DESIGN_HASHES = {
    7: "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
    9: "e47ccc0b936ee7316c82943582979e7f2e24b1a3affb4cd39607511abb73cc69",
}
TABLE_KEYS = ("w_table_sha256", "w_second_table_sha256")
COUNT_KEYS = ("nodes", "pruned", "splits", "maximum_depth", "initial_boxes")
PRUNER_KEYS = ("pressure_pruned", "interval_pruned", "tangent_pruned")
_STATE = None


def now():
    return datetime.now(timezone.utc).isoformat()


def digest(data):
    return hashlib.sha256(data).hexdigest()


def fingerprint(value):
    return digest(json.dumps(value, sort_keys=True, separators=(",", ":"),
                             allow_nan=False).encode())


def write_new_json(path, value):
    # Exclusive creation also rejects accidental duplicate shard writes.
    # Serialize first: a nonfinite/non-JSON value must not create a partial file.
    encoded = json.dumps(value, sort_keys=True, indent=2, allow_nan=False) + "\n"
    with Path(path).open("x", encoding="utf-8") as handle:
        handle.write(encoded)
        handle.flush()
        os.fsync(handle.fileno())


def read_json(path):
    def pairs(items):
        result = {}
        for key, value in items:
            if key in result:
                raise RuntimeError(f"duplicate JSON key: {key}")
            result[key] = value
        return result

    def invalid_constant(value):
        raise RuntimeError(f"nonfinite JSON value: {value}")

    return json.loads(Path(path).read_bytes(), object_pairs_hook=pairs,
                      parse_constant=invalid_constant)


def check_sources(upstream):
    upstream = Path(upstream).resolve(strict=True)
    head = subprocess.check_output(
        ["git", "-C", str(upstream), "rev-parse", "HEAD"], text=True).strip()
    if head != COMMIT:
        raise RuntimeError(f"wrong upstream commit: {head}")
    status = subprocess.check_output(
        ["git", "-C", str(upstream), "status", "--porcelain",
         "--untracked-files=all", "--", "src/zeta_ext"], text=True)
    if status:
        raise RuntimeError("upstream package worktree is not clean")
    package = upstream / "src" / "zeta_ext"
    if {path.name for path in package.glob("*.py")} != set(SOURCE_HASHES):
        raise RuntimeError("unexpected upstream package source set")
    for name, expected in SOURCE_HASHES.items():
        if digest((package / name).read_bytes()) != expected:
            raise RuntimeError(f"source hash mismatch: {name}")
    return upstream


def load_upstream(upstream):
    upstream = check_sources(upstream)
    sys.path.insert(0, str(upstream / "src"))
    import flint
    from zeta_ext import design, kernel, nine_point, parallel
    from zeta_ext.verify_general import cutoff_cell_count

    if (flint.__version__ != "0.9.0"
            or importlib.metadata.version("python-flint") != "0.9.0"):
        raise RuntimeError("this replay requires python-flint==0.9.0")
    package = upstream / "src" / "zeta_ext"
    for name, module in list(sys.modules.items()):
        if name == "zeta_ext" or name.startswith("zeta_ext."):
            if not Path(module.__file__).resolve().is_relative_to(package):
                raise RuntimeError(f"imported unexpected module location: {name}")
    return kernel, {7: design, 9: nine_point}, parallel, cutoff_cell_count


def check_design(design, points):
    """Accept only the exact pinned, audited designs, not arbitrary API input."""
    if points not in DESIGN_HASHES or fingerprint(design) != DESIGN_HASHES[points]:
        raise RuntimeError("fixed design fingerprint mismatch")
    q = points - 1
    weights = {}
    for key, value in design["weights"].items():
        i, j = map(int, key.split(","))
        weight = Fraction(*value)
        if not 0 <= i < j <= q or weight <= 0:
            raise RuntimeError("invalid fixed-design pair or weight")
        weights[i, j] = weight
    for span in range(1, q + 1):
        if sum(weights.get((i, i + span), Fraction(0))
               for i in range(q + 1 - span)) != 2:
            raise RuntimeError("fixed-design span capacity is not exactly 2")


def check_driver(state):
    if digest(Path(__file__).read_bytes()) != state["driver_sha256"]:
        raise RuntimeError("driver changed during replay")


def completed_jobs(function, jobs, workers, state=None):
    """Propagate exceptions AND abrupt child deaths; terminate other work on error.

    CPython <=3.13 has no public executor terminate_workers(). The private
    _processes mapping is used only for cleanup after a failure, never for
    certification. The mapping is captured immediately after submission.
    """
    executor = ProcessPoolExecutor(max_workers=workers,
                                   mp_context=mp.get_context("spawn"),
                                   initializer=init_worker, initargs=(state,))
    processes = []
    try:
        futures = [executor.submit(function, job) for job in jobs]
        processes = list((getattr(executor, "_processes", None) or {}).values())
        for future in as_completed(futures):
            yield future.result()
    except BaseException:
        processes += list((getattr(executor, "_processes", None) or {}).values())
        for process in processes:
            if process.is_alive():
                process.terminate()
        executor.shutdown(wait=True, cancel_futures=True)
        raise
    else:
        executor.shutdown(wait=True)


def table_chunk(job):
    state, start, stop = job
    check_driver(state)
    check_design(state["design"], state["points"])
    _, _, parallel, _ = load_upstream(state["upstream"])
    lower, second = parallel._table_chunk_worker((state["design"], start, stop))
    check_sources(state["upstream"])
    check_driver(state)
    return start, stop, lower, second


def build_tables(state, length, workers):
    """Rebuild every cell, retaining exact chunk ranges and rejecting gaps."""
    chunk_size = (length + workers - 1) // workers
    intervals = [(start, min(start + chunk_size, length))
                 for start in range(0, length, chunk_size)]
    expected = dict(intervals)
    chunks = {}
    with closing(completed_jobs(
            table_chunk, [(state, start, stop) for start, stop in intervals], workers)) as results:
        for start, stop, lower, second in results:
            if (type(start) is not int or type(stop) is not int
                    or start not in expected or stop != expected[start] or start in chunks):
                raise RuntimeError("unexpected or duplicate table chunk")
            if len(lower) != stop - start or len(second) != stop - start:
                raise RuntimeError("table chunk length mismatch")
            if any(type(x) is not float or not math.isfinite(x)
                   for values in (lower, second) for x in values):
                raise RuntimeError("invalid table entry")
            if any(x < 0 for x in lower):
                raise RuntimeError("negative squared-kernel table entry")
            chunks[start] = (lower, second)
    if set(chunks) != set(expected):
        raise RuntimeError("missing table chunks")
    tables = ([], [])
    for start, _ in intervals:
        for destination, values in zip(tables, chunks[start]):
            destination.extend(values)
    if any(len(table) != length for table in tables):
        raise RuntimeError("assembled table length mismatch")
    return tables, intervals


def expected_initial_boxes(design, table, cutoff, shards):
    """Independently count component products and their residue assignments.

    Repeat precisely the audited outward binary64 one-body pruning, but use
    run counting, not the upstream component/product/stack construction.
    The pressure rounding is also exhaustively checked against exact rationals.
    """
    pressure = Fraction(*design["pressure"])
    target = Fraction(*design["target"])
    grid = design["grid"]
    down = lambda x: math.nextafter(x, -math.inf)
    pressure_lower = down(pressure.numerator / pressure.denominator)
    target_upper = math.nextafter(target.numerator / target.denominator, math.inf)
    pressure_table = [down(pressure_lower * index / grid) for index in range(cutoff)]
    if any(Fraction(value) > pressure * index / grid
           for index, value in enumerate(pressure_table)):
        raise RuntimeError("pressure rounding is not a lower bound")
    counts = []
    for coordinate in range(design["q"]):
        value = design["weights"].get(f"{coordinate},{coordinate + 1}")
        weight = (down(value[0] / value[1]) if value is not None else 0.0)
        previous = False
        components = 0
        for index in range(cutoff):
            survives = down(pressure_table[index] + down(weight * table[index])) < target_upper
            components += survives and not previous
            previous = survives
        counts.append(components)
    total = math.prod(counts)
    per_shard = [total // shards + (shard < total % shards) for shard in range(shards)]
    return counts, per_shard


def check_report(report, hashes, cutoff, initial_boxes):
    if not isinstance(report, dict) or report.get("verified") is not True:
        raise RuntimeError("shard did not verify")
    for key in COUNT_KEYS:
        if type(report.get(key)) is not int or report[key] < 0:
            raise RuntimeError(f"invalid shard count: {key}")
    details = report.get("details", {})
    if not isinstance(details, dict):
        raise RuntimeError("invalid shard details")
    for key, value in hashes.items():
        if details.get(key) != value:
            raise RuntimeError(f"shard table mismatch: {key}")
    if type(details.get("cutoff_cells")) is not int or details["cutoff_cells"] != cutoff:
        raise RuntimeError("shard cutoff mismatch")
    if report["initial_boxes"] != initial_boxes:
        raise RuntimeError("shard initial-box coverage mismatch")
    for key in PRUNER_KEYS:
        if type(details.get(key)) is not int or details[key] < 0:
            raise RuntimeError(f"invalid pruning count: {key}")
    if (sum(details[key] for key in PRUNER_KEYS) != report["pruned"]
            or report["nodes"] != report["pruned"] + report["splits"]
            or report["nodes"] != report["initial_boxes"] + 2 * report["splits"]):
        raise RuntimeError("inconsistent completed-search counts")
    if report["maximum_depth"] > report["splits"]:
        raise RuntimeError("impossible search depth")


def init_worker(state):
    # Keep initialization trivial. All source/import checks run inside jobs,
    # so ordinary failures are attributed to a specific table chunk or shard.
    global _STATE
    _STATE = state


def run_shard(shard):
    state = _STATE
    started = time.perf_counter()
    record = {
        "scope": "single_shard_only",
        "shard_id": shard,
        "shard_count": state["shards"],
        "run_fingerprint": state["run_fingerprint"],
        "source_sha256": SOURCE_HASHES,
        "design_fingerprint": state["design_fingerprint"],
        "table_hashes": state["table_hashes"],
        "points": state["points"],
        "driver_sha256": state["driver_sha256"],
        "started_utc": now(),
        "pid": os.getpid(),
    }
    try:
        check_driver(state)
        check_design(state["design"], state["points"])
        kernel, _, parallel, _ = load_upstream(state["upstream"])
        if len(state["tables"]) != 2 or set(state["table_hashes"]) != set(TABLE_KEYS):
            raise RuntimeError("worker table metadata mismatch")
        for table, key in zip(state["tables"], TABLE_KEYS):
            if kernel.table_sha256(table) != state["table_hashes"][key]:
                raise RuntimeError("worker received a mismatching table")
        report = parallel._worker((state["design"], shard, state["shards"],
                                   *state["tables"]))
        record["report"] = report
        check_report(report, state["table_hashes"], state["cutoff"],
                     state["expected_initial_boxes"][shard])
        check_sources(state["upstream"])
        check_driver(state)
        record.update(status="completed", completed_utc=now(),
                      elapsed_seconds=time.perf_counter() - started)
        write_new_json(Path(state["output"]) / f"shard-{shard:03d}.json", record)
        return shard
    except BaseException:
        record.update(status="failed", completed_utc=now(),
                      elapsed_seconds=time.perf_counter() - started,
                      error=traceback.format_exc())
        write_new_json(Path(state["output"]) / f"shard-{shard:03d}.error.json", record)
        raise


def read_shard(output, shard, state):
    path = Path(output) / f"shard-{shard:03d}.json"
    record = read_json(path)
    if not isinstance(record, dict):
        raise RuntimeError("shard artifact is not an object")
    expected = {
        "scope": "single_shard_only", "status": "completed",
        "shard_id": shard, "shard_count": state["shards"],
        "run_fingerprint": state["run_fingerprint"],
        "design_fingerprint": state["design_fingerprint"],
        "source_sha256": SOURCE_HASHES, "table_hashes": state["table_hashes"],
        "points": state["points"], "driver_sha256": state["driver_sha256"],
    }
    for key, value in expected.items():
        if fingerprint(record.get(key)) != fingerprint(value):
            raise RuntimeError(f"artifact identity mismatch: shard {shard}, {key}")
    check_report(record.get("report"), state["table_hashes"], state["cutoff"],
                 state["expected_initial_boxes"][shard])
    return record


def bounded_int(limit):
    def parse(value):
        result = int(value)
        if not 1 <= result <= limit:
            raise argparse.ArgumentTypeError(f"must be in [1, {limit}]")
        return result
    return parse


def main(argv=None):
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--upstream", default=DEFAULT_UPSTREAM)
    parser.add_argument("--output", required=True, help="new directory; parent must exist")
    parser.add_argument("--points", type=int, choices=(7, 9), default=9)
    parser.add_argument("--workers", type=bounded_int(64), default=8)
    parser.add_argument("--shards", type=bounded_int(4096), default=96)
    args = parser.parse_args(argv)
    if args.workers > args.shards:
        parser.error("--workers must not exceed --shards")
    if sys.implementation.name != "cpython" or sys.version_info < (3, 10):
        parser.error("CPython 3.10 or newer is required")
    if sys.float_info.radix != 2 or sys.float_info.mant_dig != 53:
        parser.error("IEEE binary64 Python floats are required")

    upstream = Path(args.upstream).resolve(strict=True)
    kernel, designs, parallel, cutoff_cell_count = load_upstream(upstream)
    spec = designs[args.points].certificate_spec(grid=4000)
    design = parallel._spec_to_primitives(spec)
    check_design(design, args.points)
    output = Path(args.output).absolute()
    output.mkdir(mode=0o700)  # No exist_ok, parent creation, overwrite, or resume.
    output = output.resolve(strict=True)
    started = time.perf_counter()
    metadata = {
        "scope": f"{args.points}_point_exhaustive_replay", "started_utc": now(),
        "schema_version": 2, "points": args.points,
        "commit": COMMIT, "upstream": str(upstream),
        "source_sha256": SOURCE_HASHES, "design": design,
        "design_fingerprint": fingerprint(design),
        "driver_sha256": digest(Path(__file__).read_bytes()),
        "python": sys.version, "executable": sys.executable,
        "implementation": platform.python_implementation(),
        "platform": platform.platform(), "uname": dict(platform.uname()._asdict()),
        "byteorder": sys.byteorder, "python_flint": "0.9.0",
        "workers": args.workers, "shards": args.shards,
        "multiprocessing_start_method": "spawn",
    }
    metadata["run_fingerprint"] = fingerprint(metadata)
    state = {"upstream": str(upstream), "output": str(output), "design": design,
             "design_fingerprint": fingerprint(design), "shards": args.shards,
             "run_fingerprint": metadata["run_fingerprint"],
             "driver_sha256": metadata["driver_sha256"], "points": args.points,
             "cutoff": cutoff_cell_count(spec)}
    try:
        write_new_json(output / "manifest.json", metadata)
        print(f"output={output}; building audited tables with {args.workers} workers", flush=True)
        expected_length = state["cutoff"] + spec.extra_cells
        tables, chunk_intervals = build_tables(state, expected_length, args.workers)
        check_sources(upstream)
        check_driver(state)
        state["tables"] = tables
        state["table_hashes"] = {
            "w_table_sha256": kernel.table_sha256(tables[0]),
            "w_second_table_sha256": kernel.table_sha256(tables[1]),
        }
        component_counts, state["expected_initial_boxes"] = expected_initial_boxes(
            design, tables[0], state["cutoff"], args.shards)
        table_metadata = {
            "run_fingerprint": state["run_fingerprint"],
            "table_hashes": state["table_hashes"], "length": expected_length,
            "design_fingerprint": state["design_fingerprint"],
            "chunk_intervals": chunk_intervals, "cutoff_cells": state["cutoff"],
            "coordinate_component_counts": component_counts,
            "expected_initial_boxes": state["expected_initial_boxes"],
            "pressure_rounding_checked_cells": state["cutoff"],
            "elapsed_seconds": time.perf_counter() - started,
        }
        write_new_json(output / "tables.json", table_metadata)
        print(f"tables complete; replaying all {args.shards} shards", flush=True)
        seen = set()
        with closing(completed_jobs(run_shard, range(args.shards), args.workers, state)) as results:
            for shard in results:
                if type(shard) is not int or shard not in range(args.shards) or shard in seen:
                    raise RuntimeError(f"unexpected or duplicate shard result: {shard}")
                record = read_shard(output, shard, state)
                seen.add(shard)
                report = record["report"]
                print(f"shard={shard} completed={len(seen)}/{args.shards} "
                      f"nodes={report['nodes']} depth={report['maximum_depth']} "
                      f"shard_seconds={record['elapsed_seconds']:.1f} "
                      f"job_seconds={time.perf_counter() - started:.1f}", flush=True)
        if seen != set(range(args.shards)):
            raise RuntimeError("missing shard results")
        expected_files = {f"shard-{shard:03d}.json" for shard in seen}
        if {path.name for path in output.glob("shard-*.json")} != expected_files:
            raise RuntimeError("missing, extra, or failed shard artifacts")
        records = [read_shard(output, shard, state) for shard in range(args.shards)]
        check_sources(upstream)
        check_driver(state)
        if fingerprint(read_json(output / "manifest.json")) != fingerprint(metadata):
            raise RuntimeError("manifest changed during replay")
        if fingerprint(read_json(output / "tables.json")) != fingerprint(table_metadata):
            raise RuntimeError("table provenance changed during replay")
        aggregate = {
            "scope": "all_shards_for_this_design", "job_completed": True,
            "verified": True, "completed_utc": now(),
            "run_fingerprint": state["run_fingerprint"], "commit": COMMIT,
            "source_sha256": SOURCE_HASHES, "design_fingerprint": fingerprint(design),
            "driver_sha256": state["driver_sha256"], "points": args.points,
            "table_hashes": state["table_hashes"], "shard_ids": sorted(seen),
            "shard_count": args.shards, "workers": args.workers,
            "elapsed_seconds": time.perf_counter() - started,
            "artifact_sha256": {name: digest((output / name).read_bytes())
                                for name in sorted(expected_files | {"manifest.json", "tables.json"})},
        }
        for key in COUNT_KEYS:
            counts = [record["report"][key] for record in records]
            aggregate[key] = max(counts) if key == "maximum_depth" else sum(counts)
        aggregate["pruning"] = {key: sum(r["report"]["details"][key] for r in records)
                                for key in PRUNER_KEYS}
        write_new_json(output / "aggregate.json", aggregate)
        print(f"ALL SHARDS VERIFIED; aggregate={output / 'aggregate.json'}", flush=True)
        return 0
    except BaseException:
        write_new_json(output / "failure.json", {
            "job_completed": False, "verified": False, "failed_utc": now(),
            "run_fingerprint": state["run_fingerprint"],
            "elapsed_seconds": time.perf_counter() - started,
            "error": traceback.format_exc(),
        })
        raise


if __name__ == "__main__":
    mp.freeze_support()
    raise SystemExit(main())


==> anc/replay/shard-000.json <==
{
  "completed_utc": "2026-09-05T06:35:56.142496+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 45.97996170504484,
  "pid": 51,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 10219,
      "pressure_pruned": 47,
      "tangent_pruned": 5620,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 39,
    "nodes": 31768,
    "pruned": 15886,
    "splits": 15882,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 0,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:35:10.162564+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-001.json <==
{
  "completed_utc": "2026-09-05T06:35:33.736507+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 23.49709946801886,
  "pid": 55,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 8989,
      "pressure_pruned": 134,
      "tangent_pruned": 2695,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 40,
    "nodes": 23632,
    "pruned": 11818,
    "splits": 11814,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 1,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:35:10.239433+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-002.json <==
{
  "completed_utc": "2026-09-05T06:35:28.904291+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 18.58473384194076,
  "pid": 58,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 5136,
      "pressure_pruned": 48,
      "tangent_pruned": 2247,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 36,
    "nodes": 14858,
    "pruned": 7431,
    "splits": 7427,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 2,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:35:10.319591+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-003.json <==
{
  "completed_utc": "2026-09-05T06:35:20.093737+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 9.698336403002031,
  "pid": 61,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 4512,
      "pressure_pruned": 93,
      "tangent_pruned": 1173,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 36,
    "nodes": 11552,
    "pruned": 5778,
    "splits": 5774,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 3,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:35:10.395534+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-004.json <==
{
  "completed_utc": "2026-09-05T06:35:18.892298+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 8.41024324693717,
  "pid": 65,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 3776,
      "pressure_pruned": 76,
      "tangent_pruned": 1058,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 35,
    "nodes": 9816,
    "pruned": 4910,
    "splits": 4906,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 4,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:35:10.482079+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-005.json <==
{
  "completed_utc": "2026-09-05T06:35:17.715317+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 7.155989944003522,
  "pid": 67,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 4373,
      "pressure_pruned": 85,
      "tangent_pruned": 817,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 29,
    "nodes": 10546,
    "pruned": 5275,
    "splits": 5271,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 5,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:35:10.559345+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-006.json <==
{
  "completed_utc": "2026-09-05T06:35:36.944731+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 26.28336960298475,
  "pid": 70,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 9407,
      "pressure_pruned": 48,
      "tangent_pruned": 2991,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 34,
    "nodes": 24888,
    "pruned": 12446,
    "splits": 12442,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 6,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:35:10.661656+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-007.json <==
{
  "completed_utc": "2026-09-05T06:35:43.587374+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 32.83170461899135,
  "pid": 72,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 10632,
      "pressure_pruned": 134,
      "tangent_pruned": 3919,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 40,
    "nodes": 29366,
    "pruned": 14685,
    "splits": 14681,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 7,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:35:10.755689+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-008.json <==
{
  "completed_utc": "2026-09-05T06:36:06.512162+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 48.79289787309244,
  "pid": 67,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 7669,
      "pressure_pruned": 62,
      "tangent_pruned": 6302,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 41,
    "nodes": 28062,
    "pruned": 14033,
    "splits": 14029,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 8,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:35:17.719279+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-009.json <==
{
  "completed_utc": "2026-09-05T06:35:34.322183+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 15.42450989689678,
  "pid": 65,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 5353,
      "pressure_pruned": 95,
      "tangent_pruned": 1860,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 40,
    "nodes": 14612,
    "pruned": 7308,
    "splits": 7304,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 9,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:35:18.897688+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-010.json <==
{
  "completed_utc": "2026-09-05T06:35:36.562296+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 16.45503189007286,
  "pid": 61,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 4786,
      "pressure_pruned": 74,
      "tangent_pruned": 1939,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 41,
    "nodes": 13594,
    "pruned": 6799,
    "splits": 6795,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 10,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:35:20.107276+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-011.json <==
{
  "completed_utc": "2026-09-05T06:35:33.977201+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 5.065848132944666,
  "pid": 58,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 2794,
      "pressure_pruned": 78,
      "tangent_pruned": 527,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 39,
    "nodes": 6794,
    "pruned": 3399,
    "splits": 3395,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 11,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:35:28.911368+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-012.json <==
{
  "completed_utc": "2026-09-05T06:36:15.420439+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 41.66778804000933,
  "pid": 55,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 11241,
      "pressure_pruned": 56,
      "tangent_pruned": 4943,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 38,
    "nodes": 32476,
    "pruned": 16240,
    "splits": 16236,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 12,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:35:33.752665+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-013.json <==
{
  "completed_utc": "2026-09-05T06:36:14.936675+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 40.95344741002191,
  "pid": 58,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 13757,
      "pressure_pruned": 118,
      "tangent_pruned": 4653,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 40,
    "nodes": 37052,
    "pruned": 18528,
    "splits": 18524,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 13,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:35:33.983242+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-014.json <==
{
  "completed_utc": "2026-09-05T06:36:16.182575+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 41.85547842399683,
  "pid": 65,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 8572,
      "pressure_pruned": 41,
      "tangent_pruned": 5174,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 37,
    "nodes": 27570,
    "pruned": 13787,
    "splits": 13783,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 14,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:35:34.327117+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-015.json <==
{
  "completed_utc": "2026-09-05T06:36:00.878187+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 24.307644287939183,
  "pid": 61,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 6734,
      "pressure_pruned": 80,
      "tangent_pruned": 2765,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 37,
    "nodes": 19154,
    "pruned": 9579,
    "splits": 9575,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 15,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:35:36.570560+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-016.json <==
{
  "completed_utc": "2026-09-05T06:36:03.417661+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 26.463238698081113,
  "pid": 70,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 6131,
      "pressure_pruned": 57,
      "tangent_pruned": 3123,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 38,
    "nodes": 18618,
    "pruned": 9311,
    "splits": 9307,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 16,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:35:36.954437+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-017.json <==
{
  "completed_utc": "2026-09-05T06:35:47.565236+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 3.972099105012603,
  "pid": 72,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 2365,
      "pressure_pruned": 118,
      "tangent_pruned": 353,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 38,
    "nodes": 5668,
    "pruned": 2836,
    "splits": 2832,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 17,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:35:43.593162+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-018.json <==
{
  "completed_utc": "2026-09-05T06:36:23.931296+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 36.358748908969574,
  "pid": 72,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 7980,
      "pressure_pruned": 94,
      "tangent_pruned": 4485,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 38,
    "nodes": 25114,
    "pruned": 12559,
    "splits": 12555,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 18,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:35:47.572563+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-019.json <==
{
  "completed_utc": "2026-09-05T06:37:04.311181+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 68.16117387905251,
  "pid": 51,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 10751,
      "pressure_pruned": 132,
      "tangent_pruned": 8587,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 42,
    "nodes": 38936,
    "pruned": 19470,
    "splits": 19466,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 19,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:35:56.150021+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-020.json <==
{
  "completed_utc": "2026-09-05T06:37:05.501330+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 64.61771918204613,
  "pid": 61,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 6672,
      "pressure_pruned": 55,
      "tangent_pruned": 8754,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 37,
    "nodes": 30958,
    "pruned": 15481,
    "splits": 15477,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 20,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:36:00.883626+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-021.json <==
{
  "completed_utc": "2026-09-05T06:36:30.334905+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 26.91359621891752,
  "pid": 70,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 5747,
      "pressure_pruned": 77,
      "tangent_pruned": 3295,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 36,
    "nodes": 18234,
    "pruned": 9119,
    "splits": 9115,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 21,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:36:03.421320+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-022.json <==
{
  "completed_utc": "2026-09-05T06:36:37.035693+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 30.519857784034684,
  "pid": 67,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 5320,
      "pressure_pruned": 45,
      "tangent_pruned": 3902,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 36,
    "nodes": 18530,
    "pruned": 9267,
    "splits": 9263,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 22,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:36:06.515855+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-023.json <==
{
  "completed_utc": "2026-09-05T06:36:22.175668+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 7.23300097999163,
  "pid": 58,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 3026,
      "pressure_pruned": 50,
      "tangent_pruned": 750,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 35,
    "nodes": 7648,
    "pruned": 3826,
    "splits": 3822,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 23,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:36:14.942685+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-024.json <==
{
  "completed_utc": "2026-09-05T06:37:23.447474+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 68.02117169008125,
  "pid": 55,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 10869,
      "pressure_pruned": 43,
      "tangent_pruned": 8904,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 38,
    "nodes": 39628,
    "pruned": 19816,
    "splits": 19812,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 24,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:36:15.426326+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-025.json <==
{
  "completed_utc": "2026-09-05T06:37:40.587470+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 84.39777474605944,
  "pid": 65,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 15097,
      "pressure_pruned": 112,
      "tangent_pruned": 10992,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 41,
    "nodes": 52398,
    "pruned": 26201,
    "splits": 26197,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 25,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:36:16.189714+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-026.json <==
{
  "completed_utc": "2026-09-05T06:37:45.519232+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 83.33907567802817,
  "pid": 58,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 9225,
      "pressure_pruned": 30,
      "tangent_pruned": 11452,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 38,
    "nodes": 41410,
    "pruned": 20707,
    "splits": 20703,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 26,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:36:22.180172+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-027.json <==
{
  "completed_utc": "2026-09-05T06:36:53.474315+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 29.533341853995807,
  "pid": 72,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 7358,
      "pressure_pruned": 64,
      "tangent_pruned": 3273,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 36,
    "nodes": 21386,
    "pruned": 10695,
    "splits": 10691,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 27,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:36:23.940990+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-028.json <==
{
  "completed_utc": "2026-09-05T06:37:01.237229+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 30.896011502016336,
  "pid": 70,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 6469,
      "pressure_pruned": 48,
      "tangent_pruned": 3747,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 37,
    "nodes": 20524,
    "pruned": 10264,
    "splits": 10260,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 28,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:36:30.341234+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-029.json <==
{
  "completed_utc": "2026-09-05T06:36:41.907013+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 4.867392209009267,
  "pid": 67,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 2610,
      "pressure_pruned": 95,
      "tangent_pruned": 426,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 39,
    "nodes": 6258,
    "pruned": 3131,
    "splits": 3127,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 29,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:36:37.039636+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-030.json <==
{
  "completed_utc": "2026-09-05T06:37:43.443439+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 61.532099340925924,
  "pid": 67,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 11431,
      "pressure_pruned": 28,
      "tangent_pruned": 7611,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 35,
    "nodes": 38136,
    "pruned": 19070,
    "splits": 19066,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 30,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:36:41.911354+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-031.json <==
{
  "completed_utc": "2026-09-05T06:37:57.444174+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 63.96413693390787,
  "pid": 72,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 12782,
      "pressure_pruned": 74,
      "tangent_pruned": 7732,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 41,
    "nodes": 41172,
    "pruned": 20588,
    "splits": 20584,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 31,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:36:53.480051+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-032.json <==
{
  "completed_utc": "2026-09-05T06:38:02.040352+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 60.79799663100857,
  "pid": 70,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 8861,
      "pressure_pruned": 15,
      "tangent_pruned": 7816,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 36,
    "nodes": 33380,
    "pruned": 16692,
    "splits": 16688,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 32,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:37:01.242376+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-033.json <==
{
  "completed_utc": "2026-09-05T06:37:18.304617+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 13.964202978997491,
  "pid": 51,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 4159,
      "pressure_pruned": 71,
      "tangent_pruned": 1337,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 37,
    "nodes": 11130,
    "pruned": 5567,
    "splits": 5563,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 33,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:37:04.340431+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-034.json <==
{
  "completed_utc": "2026-09-05T06:37:19.849981+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 14.334311026963405,
  "pid": 61,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 3591,
      "pressure_pruned": 36,
      "tangent_pruned": 1464,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 36,
    "nodes": 10178,
    "pruned": 5091,
    "splits": 5087,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 34,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:37:05.515687+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-035.json <==
{
  "completed_utc": "2026-09-05T06:37:18.658146+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 0.3446779450168833,
  "pid": 51,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 666,
      "pressure_pruned": 88,
      "tangent_pruned": 5,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 4,
    "maximum_depth": 36,
    "nodes": 1514,
    "pruned": 759,
    "splits": 755,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 35,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:37:18.313483+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-036.json <==
{
  "completed_utc": "2026-09-05T06:38:01.015433+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 42.35303450806532,
  "pid": 51,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 9978,
      "pressure_pruned": 29,
      "tangent_pruned": 4963,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 37,
    "nodes": 29937,
    "pruned": 14970,
    "splits": 14967,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 36,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:37:18.662418+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-037.json <==
{
  "completed_utc": "2026-09-05T06:37:55.658727+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 35.8006330919452,
  "pid": 61,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 9966,
      "pressure_pruned": 95,
      "tangent_pruned": 4254,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 40,
    "nodes": 28627,
    "pruned": 14315,
    "splits": 14312,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 37,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:37:19.858291+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-038.json <==
{
  "completed_utc": "2026-09-05T06:38:23.500574+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 60.047735346946865,
  "pid": 55,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 7663,
      "pressure_pruned": 29,
      "tangent_pruned": 8531,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 38,
    "nodes": 32443,
    "pruned": 16223,
    "splits": 16220,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 38,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:37:23.452853+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-039.json <==
{
  "completed_utc": "2026-09-05T06:37:55.163735+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 14.569546344922855,
  "pid": 65,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 4102,
      "pressure_pruned": 77,
      "tangent_pruned": 1612,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 37,
    "nodes": 11579,
    "pruned": 5791,
    "splits": 5788,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 39,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:37:40.594525+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-040.json <==
{
  "completed_utc": "2026-09-05T06:38:00.592648+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 17.14410146290902,
  "pid": 67,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 3810,
      "pressure_pruned": 61,
      "tangent_pruned": 2158,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 38,
    "nodes": 12055,
    "pruned": 6029,
    "splits": 6026,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 40,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:37:43.448559+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-041.json <==
{
  "completed_utc": "2026-09-05T06:37:47.329123+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 1.8018706160364673,
  "pid": 58,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 1184,
      "pressure_pruned": 87,
      "tangent_pruned": 150,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 38,
    "nodes": 2839,
    "pruned": 1421,
    "splits": 1418,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 41,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:37:45.527271+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-042.json <==
{
  "completed_utc": "2026-09-05T06:38:28.001331+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 40.66405260399915,
  "pid": 58,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 8746,
      "pressure_pruned": 16,
      "tangent_pruned": 5588,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 35,
    "nodes": 28697,
    "pruned": 14350,
    "splits": 14347,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 42,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:37:47.337298+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-043.json <==
{
  "completed_utc": "2026-09-05T06:38:28.551891+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 33.38037186895963,
  "pid": 65,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 8514,
      "pressure_pruned": 77,
      "tangent_pruned": 4378,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 39,
    "nodes": 25935,
    "pruned": 12969,
    "splits": 12966,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 43,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:37:55.171534+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-044.json <==
{
  "completed_utc": "2026-09-05T06:38:37.452548+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 41.786201803945005,
  "pid": 61,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 6575,
      "pressure_pruned": 31,
      "tangent_pruned": 5854,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 35,
    "nodes": 24917,
    "pruned": 12460,
    "splits": 12457,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 44,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:37:55.666359+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-045.json <==
{
  "completed_utc": "2026-09-05T06:38:04.423683+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 6.97211408498697,
  "pid": 72,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 2818,
      "pressure_pruned": 65,
      "tangent_pruned": 754,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 36,
    "nodes": 7271,
    "pruned": 3637,
    "splits": 3634,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 45,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:37:57.451583+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-046.json <==
{
  "completed_utc": "2026-09-05T06:38:09.964662+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 9.365054974914528,
  "pid": 67,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 2574,
      "pressure_pruned": 38,
      "tangent_pruned": 1039,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 36,
    "nodes": 7299,
    "pruned": 3651,
    "splits": 3648,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 46,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:38:00.599629+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-047.json <==
{
  "completed_utc": "2026-09-05T06:38:01.448223+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 0.42791306192521006,
  "pid": 51,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 466,
      "pressure_pruned": 62,
      "tangent_pruned": 5,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 36,
    "nodes": 1063,
    "pruned": 533,
    "splits": 530,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 47,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:38:01.020325+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-048.json <==
{
  "completed_utc": "2026-09-05T06:38:29.894410+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 28.439128099009395,
  "pid": 51,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 8008,
      "pressure_pruned": 38,
      "tangent_pruned": 3443,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 35,
    "nodes": 22975,
    "pruned": 11489,
    "splits": 11486,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 48,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:38:01.455295+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-049.json <==
{
  "completed_utc": "2026-09-05T06:38:13.025614+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 10.980128847062588,
  "pid": 70,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 4438,
      "pressure_pruned": 120,
      "tangent_pruned": 1184,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 38,
    "nodes": 11481,
    "pruned": 5742,
    "splits": 5739,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 49,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:38:02.045498+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-050.json <==
{
  "completed_utc": "2026-09-05T06:38:16.537447+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 12.10794923605863,
  "pid": 72,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 3402,
      "pressure_pruned": 26,
      "tangent_pruned": 1424,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 35,
    "nodes": 9701,
    "pruned": 4852,
    "splits": 4849,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 50,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:38:04.429511+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-051.json <==
{
  "completed_utc": "2026-09-05T06:38:10.333452+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 0.3628193689510226,
  "pid": 67,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 757,
      "pressure_pruned": 88,
      "tangent_pruned": 10,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 35,
    "nodes": 1707,
    "pruned": 855,
    "splits": 852,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 51,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:38:09.970654+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-052.json <==
{
  "completed_utc": "2026-09-05T06:38:10.671130+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 0.3325119339860976,
  "pid": 67,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 607,
      "pressure_pruned": 64,
      "tangent_pruned": 1,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 34,
    "nodes": 1341,
    "pruned": 672,
    "splits": 669,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 52,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:38:10.338633+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-053.json <==
{
  "completed_utc": "2026-09-05T06:38:10.976082+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 0.29808170802425593,
  "pid": 67,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 33,
      "pressure_pruned": 54,
      "tangent_pruned": 0,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 22,
    "nodes": 171,
    "pruned": 87,
    "splits": 84,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 53,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:38:10.678012+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-054.json <==
{
  "completed_utc": "2026-09-05T06:38:20.113634+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 9.130140247987583,
  "pid": 67,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 3314,
      "pressure_pruned": 29,
      "tangent_pruned": 1157,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 35,
    "nodes": 8997,
    "pruned": 4500,
    "splits": 4497,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 54,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:38:10.983515+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-055.json <==
{
  "completed_utc": "2026-09-05T06:38:28.471370+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 15.438110072980635,
  "pid": 70,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 5132,
      "pressure_pruned": 63,
      "tangent_pruned": 2064,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 37,
    "nodes": 14515,
    "pruned": 7259,
    "splits": 7256,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 55,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:38:13.033271+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-056.json <==
{
  "completed_utc": "2026-09-05T06:38:32.352357+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 15.809965005028062,
  "pid": 72,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 2840,
      "pressure_pruned": 41,
      "tangent_pruned": 2294,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 33,
    "nodes": 10347,
    "pruned": 5175,
    "splits": 5172,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 56,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:38:16.542405+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-057.json <==
{
  "completed_utc": "2026-09-05T06:38:38.187400+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 18.065941576031037,
  "pid": 67,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 4028,
      "pressure_pruned": 40,
      "tangent_pruned": 2477,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 32,
    "nodes": 13087,
    "pruned": 6545,
    "splits": 6542,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 57,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:38:20.121470+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-058.json <==
{
  "completed_utc": "2026-09-05T06:38:45.550342+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 22.037213258096017,
  "pid": 55,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 3879,
      "pressure_pruned": 28,
      "tangent_pruned": 3117,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 33,
    "nodes": 14045,
    "pruned": 7024,
    "splits": 7021,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 58,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:38:23.513142+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-059.json <==
{
  "completed_utc": "2026-09-05T06:38:35.237138+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 7.228532777982764,
  "pid": 58,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 2881,
      "pressure_pruned": 24,
      "tangent_pruned": 924,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 34,
    "nodes": 7655,
    "pruned": 3829,
    "splits": 3826,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 59,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:38:28.008623+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-060.json <==
{
  "completed_utc": "2026-09-05T06:38:59.611267+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 31.135178162017837,
  "pid": 70,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 5816,
      "pressure_pruned": 44,
      "tangent_pruned": 4701,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 33,
    "nodes": 21119,
    "pruned": 10561,
    "splits": 10558,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 60,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:38:28.476101+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-061.json <==
{
  "completed_utc": "2026-09-05T06:40:14.338732+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 105.78241192398127,
  "pid": 65,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 8122,
      "pressure_pruned": 79,
      "tangent_pruned": 17883,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 48,
    "nodes": 52165,
    "pruned": 26084,
    "splits": 26081,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 61,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:38:28.556419+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-062.json <==
{
  "completed_utc": "2026-09-05T06:40:04.049372+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 94.14490446296986,
  "pid": 51,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 4944,
      "pressure_pruned": 31,
      "tangent_pruned": 15681,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 44,
    "nodes": 41309,
    "pruned": 20656,
    "splits": 20653,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 62,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:38:29.904481+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-063.json <==
{
  "completed_utc": "2026-09-05T06:38:51.716312+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 19.360192719032057,
  "pid": 72,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 3400,
      "pressure_pruned": 44,
      "tangent_pruned": 2754,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 36,
    "nodes": 12393,
    "pruned": 6198,
    "splits": 6195,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 63,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:38:32.356140+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-064.json <==
{
  "completed_utc": "2026-09-05T06:38:53.583715+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 18.34010913700331,
  "pid": 58,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 3038,
      "pressure_pruned": 30,
      "tangent_pruned": 2673,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 35,
    "nodes": 11479,
    "pruned": 5741,
    "splits": 5738,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 64,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:38:35.243622+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-065.json <==
{
  "completed_utc": "2026-09-05T06:38:39.722902+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 2.265792288002558,
  "pid": 61,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 1052,
      "pressure_pruned": 47,
      "tangent_pruned": 234,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 34,
    "nodes": 2663,
    "pruned": 1333,
    "splits": 1330,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 65,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:38:37.457121+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-066.json <==
{
  "completed_utc": "2026-09-05T06:39:35.764251+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 57.57106416893657,
  "pid": 67,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 10114,
      "pressure_pruned": 26,
      "tangent_pruned": 8679,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 38,
    "nodes": 37635,
    "pruned": 18819,
    "splits": 18816,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 66,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:38:38.193202+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-067.json <==
{
  "completed_utc": "2026-09-05T06:39:34.105483+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 54.368232509936206,
  "pid": 61,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 15076,
      "pressure_pruned": 74,
      "tangent_pruned": 7541,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 41,
    "nodes": 45379,
    "pruned": 22691,
    "splits": 22688,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 67,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:38:39.737268+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-068.json <==
{
  "completed_utc": "2026-09-05T06:39:27.090154+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 41.53495080000721,
  "pid": 55,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 8460,
      "pressure_pruned": 26,
      "tangent_pruned": 5936,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 37,
    "nodes": 28841,
    "pruned": 14422,
    "splits": 14419,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 68,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:38:45.555224+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-069.json <==
{
  "completed_utc": "2026-09-05T06:39:12.203307+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 20.481205649091862,
  "pid": 72,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 8507,
      "pressure_pruned": 74,
      "tangent_pruned": 2630,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 36,
    "nodes": 22419,
    "pruned": 11211,
    "splits": 11208,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 69,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:38:51.722129+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-070.json <==
{
  "completed_utc": "2026-09-05T06:39:13.578418+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 19.98638291901443,
  "pid": 58,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 7280,
      "pressure_pruned": 42,
      "tangent_pruned": 2601,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 35,
    "nodes": 19843,
    "pruned": 9923,
    "splits": 9920,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 70,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:38:53.592056+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-071.json <==
{
  "completed_utc": "2026-09-05T06:39:05.876361+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 6.260203500976786,
  "pid": 70,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 4791,
      "pressure_pruned": 98,
      "tangent_pruned": 726,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 38,
    "nodes": 11227,
    "pruned": 5615,
    "splits": 5612,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 71,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:38:59.616169+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-072.json <==
{
  "completed_utc": "2026-09-05T06:39:35.345507+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 29.46421890798956,
  "pid": 70,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 7305,
      "pressure_pruned": 28,
      "tangent_pruned": 3831,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 34,
    "nodes": 22325,
    "pruned": 11164,
    "splits": 11161,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 72,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:39:05.881300+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-073.json <==
{
  "completed_utc": "2026-09-05T06:40:16.864208+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 64.65483574196696,
  "pid": 72,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 13777,
      "pressure_pruned": 66,
      "tangent_pruned": 8955,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 40,
    "nodes": 45593,
    "pruned": 22798,
    "splits": 22795,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 73,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:39:12.209387+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-074.json <==
{
  "completed_utc": "2026-09-05T06:41:13.978717+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 120.39351289509796,
  "pid": 58,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 8701,
      "pressure_pruned": 22,
      "tangent_pruned": 19467,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 44,
    "nodes": 56377,
    "pruned": 28190,
    "splits": 28187,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 74,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:39:13.585218+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-075.json <==
{
  "completed_utc": "2026-09-05T06:40:00.469501+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 33.37339557695668,
  "pid": 55,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 7468,
      "pressure_pruned": 38,
      "tangent_pruned": 4746,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 36,
    "nodes": 24501,
    "pruned": 12252,
    "splits": 12249,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 75,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:39:27.096118+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-076.json <==
{
  "completed_utc": "2026-09-05T06:40:15.356927+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 41.24626043695025,
  "pid": 61,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 6735,
      "pressure_pruned": 26,
      "tangent_pruned": 6098,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 37,
    "nodes": 25715,
    "pruned": 12859,
    "splits": 12856,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 76,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:39:34.110681+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-077.json <==
{
  "completed_utc": "2026-09-05T06:39:39.916110+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 4.565221945056692,
  "pid": 70,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 2657,
      "pressure_pruned": 77,
      "tangent_pruned": 543,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 35,
    "nodes": 6551,
    "pruned": 3277,
    "splits": 3274,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 77,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:39:35.350918+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-078.json <==
{
  "completed_utc": "2026-09-05T06:40:58.692161+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 82.9234596870374,
  "pid": 67,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 14951,
      "pressure_pruned": 38,
      "tangent_pruned": 12136,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 38,
    "nodes": 54247,
    "pruned": 27125,
    "splits": 27122,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 78,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:39:35.768713+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-079.json <==
{
  "completed_utc": "2026-09-05T06:41:16.524695+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 96.6013700569747,
  "pid": 70,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 15339,
      "pressure_pruned": 150,
      "tangent_pruned": 14550,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 44,
    "nodes": 60075,
    "pruned": 30039,
    "splits": 30036,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 79,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:39:39.923338+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-080.json <==
{
  "completed_utc": "2026-09-05T06:41:42.321643+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 101.84642957395408,
  "pid": 55,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 9966,
      "pressure_pruned": 44,
      "tangent_pruned": 15999,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 43,
    "nodes": 52015,
    "pruned": 26009,
    "splits": 26006,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 80,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:40:00.475225+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-081.json <==
{
  "completed_utc": "2026-09-05T06:40:15.270603+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 11.209424400003627,
  "pid": 51,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 4464,
      "pressure_pruned": 120,
      "tangent_pruned": 1250,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 39,
    "nodes": 11665,
    "pruned": 5834,
    "splits": 5831,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 81,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:40:04.061192+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-082.json <==
{
  "completed_utc": "2026-09-05T06:40:23.813338+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 9.467885963036679,
  "pid": 65,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 3723,
      "pressure_pruned": 98,
      "tangent_pruned": 1149,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 38,
    "nodes": 9937,
    "pruned": 4970,
    "splits": 4967,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 82,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:40:14.345472+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-083.json <==
{
  "completed_utc": "2026-09-05T06:40:15.569694+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 0.2923792840447277,
  "pid": 51,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 770,
      "pressure_pruned": 128,
      "tangent_pruned": 1,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 38,
    "nodes": 1795,
    "pruned": 899,
    "splits": 896,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 83,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:40:15.277331+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-084.json <==
{
  "completed_utc": "2026-09-05T06:40:59.657930+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 44.293302774080075,
  "pid": 61,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 10678,
      "pressure_pruned": 27,
      "tangent_pruned": 5663,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 36,
    "nodes": 32733,
    "pruned": 16368,
    "splits": 16365,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 84,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:40:15.364639+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-085.json <==
{
  "completed_utc": "2026-09-05T06:41:09.815926+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 54.24121278198436,
  "pid": 51,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 12495,
      "pressure_pruned": 111,
      "tangent_pruned": 6628,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 40,
    "nodes": 38465,
    "pruned": 19234,
    "splits": 19231,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 85,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:40:15.574737+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-086.json <==
{
  "completed_utc": "2026-09-05T06:42:20.079219+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 123.20900552498642,
  "pid": 72,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 9358,
      "pressure_pruned": 33,
      "tangent_pruned": 19475,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 48,
    "nodes": 57729,
    "pruned": 28866,
    "splits": 28863,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 86,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:40:16.870226+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-087.json <==
{
  "completed_utc": "2026-09-05T06:40:56.772466+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 32.95322126196697,
  "pid": 65,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 6254,
      "pressure_pruned": 85,
      "tangent_pruned": 4286,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 41,
    "nodes": 21247,
    "pruned": 10625,
    "splits": 10622,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 87,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:40:23.819258+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-088.json <==
{
  "completed_utc": "2026-09-05T06:41:41.764863+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 44.98239709192421,
  "pid": 65,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 5982,
      "pressure_pruned": 68,
      "tangent_pruned": 6179,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 42,
    "nodes": 24455,
    "pruned": 12229,
    "splits": 12226,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 88,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:40:56.782480+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-089.json <==
{
  "completed_utc": "2026-09-05T06:41:02.257159+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 3.550724509987049,
  "pid": 67,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 1722,
      "pressure_pruned": 96,
      "tangent_pruned": 322,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 40,
    "nodes": 4277,
    "pruned": 2140,
    "splits": 2137,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 89,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:40:58.706447+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-090.json <==
{
  "completed_utc": "2026-09-05T06:42:06.248037+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 66.58451072999742,
  "pid": 61,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 10342,
      "pressure_pruned": 54,
      "tangent_pruned": 9495,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 40,
    "nodes": 39779,
    "pruned": 19891,
    "splits": 19888,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 90,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:40:59.663547+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-091.json <==
{
  "completed_utc": "2026-09-05T06:42:46.302491+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 104.02978723403066,
  "pid": 67,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 11431,
      "pressure_pruned": 105,
      "tangent_pruned": 17572,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 50,
    "nodes": 58213,
    "pruned": 29108,
    "splits": 29105,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 91,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:41:02.272716+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-092.json <==
{
  "completed_utc": "2026-09-05T06:42:43.329022+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 93.50330141896848,
  "pid": 51,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 8628,
      "pressure_pruned": 37,
      "tangent_pruned": 15856,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 44,
    "nodes": 49039,
    "pruned": 24521,
    "splits": 24518,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 92,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:41:09.825736+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-093.json <==
{
  "completed_utc": "2026-09-05T06:41:26.273043+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 12.286549480049871,
  "pid": 58,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 3413,
      "pressure_pruned": 74,
      "tangent_pruned": 1312,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 37,
    "nodes": 9595,
    "pruned": 4799,
    "splits": 4796,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 93,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:41:13.986512+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-094.json <==
{
  "completed_utc": "2026-09-05T06:41:29.714226+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 13.182886905036867,
  "pid": 70,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 3053,
      "pressure_pruned": 46,
      "tangent_pruned": 1508,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 37,
    "nodes": 9211,
    "pruned": 4607,
    "splits": 4604,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 94,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:41:16.531352+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/shard-095.json <==
{
  "completed_utc": "2026-09-05T06:41:26.644598+00:00",
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "driver_sha256": "0b7bc68e667e96ce3493c7021cd03f04b9338a927d761836d135e4b1ed0edacc",
  "elapsed_seconds": 0.3660891790641472,
  "pid": 58,
  "points": 7,
  "report": {
    "details": {
      "cutoff_cells": 48757,
      "interval_pruned": 493,
      "pressure_pruned": 62,
      "tangent_pruned": 4,
      "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
      "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
    },
    "initial_boxes": 3,
    "maximum_depth": 36,
    "nodes": 1115,
    "pruned": 559,
    "splits": 556,
    "verified": true
  },
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "scope": "single_shard_only",
  "shard_count": 96,
  "shard_id": 95,
  "source_sha256": {
    "__init__.py": "19ba3ee97f07c376367aa57452034c3ca33a79025b6b8a8c5096b8cab1a9cc29",
    "cli.py": "7427a0f9e3f32aa9914258fd4a938e3cba58322fd21ac87e84f61a436aca411b",
    "design.py": "fdd444f69a8d720668c70635b29956cb4e75a6acd731e6e55b4fcdabe849ff93",
    "h0_cert.py": "c86fb0f9311601ed1fb89bbc4dfe4fdcd613ba220cf4463c146a4108c73f24a5",
    "kernel.py": "c1d9521a87b3c4042e0541f8f16ec24fee2efd48cbb66f8429b633377bca1cfc",
    "legacy_design.py": "8fb3b146f06f05561604f2fdb929e14aa0813a242045438435d0cf9240b1c114",
    "nine_point.py": "f0ffc0273b6797a04dddada060c4df23c90b4e368c8cad3c120534a1d8b6766a",
    "parallel.py": "71e01a7c71bd134342077025051f9e3f4e61bd2ea469ad0fec533a4c5b404afc",
    "retuned.py": "7db4c2530c87dde9c7d35e09cf963289635036b57e9ee2843e1049052d7f21e7",
    "verify_general.py": "80af0be5315254ad647e3389e17e9e26be1d3d63748763f118849fac8a6206ff"
  },
  "started_utc": "2026-09-05T06:41:26.278522+00:00",
  "status": "completed",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}


==> anc/replay/tables.json <==
{
  "chunk_intervals": [
    [
      0,
      6096
    ],
    [
      6096,
      12192
    ],
    [
      12192,
      18288
    ],
    [
      18288,
      24384
    ],
    [
      24384,
      30480
    ],
    [
      30480,
      36576
    ],
    [
      36576,
      42672
    ],
    [
      42672,
      48765
    ]
  ],
  "coordinate_component_counts": [
    2,
    3,
    3,
    3,
    3,
    2
  ],
  "cutoff_cells": 48757,
  "design_fingerprint": "4a019495a7282a401d6ceb9b19a27fa7e586432a208a121e47e5b27a6a3115e2",
  "elapsed_seconds": 2.24346260598395,
  "expected_initial_boxes": [
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3
  ],
  "length": 48765,
  "pressure_rounding_checked_cells": 48757,
  "run_fingerprint": "840afe5f677c6f1e3aeb3e8baf98023b655e3d8af628a1c5c923520d02e3f0b1",
  "table_hashes": {
    "w_second_table_sha256": "2dc4743b66cb01cd1840ece1147a06659b42dc8fd9d7c5eff34428383b976bb0",
    "w_table_sha256": "416ac41d6ba106aac61e16f3bda6505e9432a11a5f708f19e854e629dbf9d06b"
  }
}

